Invisible and displaced dark matter signatures at Belle II

Many dark matter models generically predict invisible and displaced signatures at Belle II, but even striking events may be missed by the currently implemented search programme because of inefficient trigger algorithms. Of particular interest are final states with a single photon accompanied by missing energy and a displaced pair of electrons, muons, or hadrons. We argue that a displaced vertex trigger will be essential to achieve optimal sensitivity at Belle II. To illustrate this point, we study a simple but well-motivated model of thermal inelastic dark matter in which this signature naturally occurs and show that otherwise inaccessible regions of parameter space can be tested with such a search. We also evaluate the sensitivity of single-photon searches at BaBar and Belle II to this model and provide detailed calculations of the relic density target.

==> anc/Relic_Mchi1_MApfactor10.00_Delta0.000_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 4.041000000000000104e-04
1.034999999999999983e-02 4.182999999999999761e-04
1.072000000000000036e-02 4.331000000000000106e-04
1.108999999999999916e-02 4.484000000000000030e-04
1.148000000000000062e-02 4.642000000000000076e-04
1.188999999999999953e-02 4.806999999999999750e-04
1.230000000000000017e-02 4.977000000000000087e-04
1.273999999999999959e-02 5.153999999999999511e-04
1.318000000000000074e-02 5.337000000000000164e-04
1.365000000000000067e-02 5.527000000000000446e-04
1.413000000000000020e-02 5.722999999999999789e-04
1.461999999999999932e-02 5.925999999999999844e-04
1.514000000000000068e-02 6.137000000000000094e-04
1.566999999999999990e-02 6.356000000000000538e-04
1.621999999999999831e-02 6.581999999999999526e-04
1.678999999999999937e-02 6.817000000000000360e-04
1.737999999999999962e-02 7.060000000000000303e-04
1.798999999999999905e-02 7.313000000000000490e-04
1.862000000000000113e-02 7.573999999999999786e-04
1.927999999999999853e-02 7.845000000000000411e-04
1.994999999999999898e-02 8.126000000000000193e-04
2.065000000000000169e-02 8.417000000000000219e-04
2.137999999999999970e-02 8.718000000000000489e-04
2.213000000000000037e-02 9.030999999999999965e-04
2.290999999999999981e-02 9.353999999999999685e-04
2.370999999999999844e-02 9.690000000000000262e-04
2.454999999999999891e-02 1.003999999999999901e-03
2.540999999999999856e-02 1.039999999999999909e-03
2.630000000000000046e-02 1.077000000000000049e-03
2.723000000000000073e-02 1.116000000000000021e-03
2.818000000000000019e-02 1.155999999999999910e-03
2.917000000000000148e-02 1.198000000000000063e-03
3.020000000000000115e-02 1.240999999999999916e-03
3.126000000000000306e-02 1.284999999999999901e-03
3.235999999999999988e-02 1.332000000000000068e-03
3.350000000000000200e-02 1.379999999999999933e-03
3.466999999999999943e-02 1.428999999999999932e-03
3.588999999999999829e-02 1.480999999999999895e-03
3.715000000000000246e-02 1.533999999999999990e-03
3.846000000000000113e-02 1.590000000000000050e-03
3.980999999999999817e-02 1.647000000000000026e-03
4.120999999999999663e-02 1.706000000000000051e-03
4.265999999999999653e-02 1.768000000000000040e-03
4.415999999999999787e-02 1.830999999999999945e-03
4.571000000000000063e-02 1.897999999999999948e-03
4.732000000000000095e-02 1.965999999999999866e-03
4.898000000000000270e-02 2.037000000000000182e-03
5.070000000000000201e-02 2.111000000000000029e-03
5.247999999999999887e-02 2.187000000000000142e-03
5.433000000000000329e-02 2.265999999999999785e-03
5.623000000000000220e-02 2.347999999999999827e-03
5.820999999999999786e-02 2.432000000000000134e-03
6.026000000000000106e-02 2.520000000000000104e-03
6.237000000000000183e-02 2.611000000000000040e-03
6.457000000000000239e-02 2.706000000000000072e-03
6.683000000000000052e-02 2.802999999999999936e-03
6.918000000000000538e-02 2.905000000000000030e-03
7.160999999999999310e-02 3.010000000000000089e-03
7.413000000000000145e-02 3.118000000000000112e-03
7.674000000000000266e-02 3.230999999999999931e-03
7.943000000000000060e-02 3.347999999999999848e-03
8.222000000000000142e-02 3.468999999999999861e-03
8.511000000000000509e-02 3.593999999999999972e-03
8.809999999999999776e-02 3.723999999999999880e-03
9.120000000000000329e-02 3.857999999999999884e-03
9.440999999999999392e-02 3.993000000000000022e-03
9.772000000000000131e-02 4.122999999999999929e-03
1.011999999999999983e-01 4.211999999999999598e-03
1.047000000000000014e-01 4.117000000000000000e-03
1.083999999999999964e-01 3.863999999999999813e-03
1.121999999999999942e-01 3.840000000000000097e-03
1.160999999999999949e-01 3.873999999999999840e-03
1.202000000000000013e-01 3.937000000000000395e-03
1.244999999999999996e-01 4.019000000000000003e-03
1.287999999999999978e-01 4.117000000000000000e-03
1.333999999999999908e-01 4.225999999999999722e-03
1.380000000000000115e-01 4.346000000000000037e-03
1.428999999999999992e-01 4.472000000000000280e-03
1.479000000000000037e-01 4.595000000000000126e-03
1.531000000000000139e-01 4.722999999999999768e-03
1.585000000000000020e-01 4.852999999999999675e-03
1.640999999999999959e-01 5.000000000000000104e-03
1.698000000000000065e-01 5.138000000000000206e-03
1.758000000000000118e-01 5.282000000000000237e-03
1.819999999999999951e-01 5.434999999999999727e-03
1.884000000000000119e-01 5.583000000000000289e-03
1.950000000000000067e-01 5.743999999999999974e-03
2.018000000000000071e-01 5.895000000000000066e-03
2.089000000000000024e-01 6.059000000000000150e-03
2.162999999999999923e-01 6.220999999999999967e-03
2.238999999999999879e-01 6.379000000000000122e-03
2.316999999999999893e-01 6.531999999999999612e-03
2.399000000000000021e-01 6.667000000000000183e-03
2.482999999999999929e-01 6.827999999999999868e-03
2.570000000000000062e-01 6.941000000000000121e-03
2.661000000000000032e-01 7.013000000000000136e-03
2.753999999999999782e-01 7.074999999999999692e-03
2.851000000000000201e-01 7.102999999999999939e-03
2.950999999999999734e-01 7.026000000000000127e-03
3.054999999999999938e-01 6.880999999999999964e-03
3.161999999999999811e-01 6.641000000000000202e-03
3.272999999999999798e-01 6.313000000000000035e-03
3.387999999999999901e-01 5.880999999999999943e-03
3.508000000000000007e-01 5.442998958874002875e-03
3.630999999999999783e-01 5.060997101534937814e-03
3.758000000000000229e-01 4.993982867494244950e-03
3.890000000000000124e-01 4.627883199238243261e-03
4.027000000000000024e-01 6.671895163450462102e-03
4.168999999999999928e-01 7.875696019410523274e-03
4.314999999999999947e-01 9.036430460509238191e-03
4.466999999999999860e-01 9.995861065349855717e-03
4.623999999999999777e-01 1.039162363387585372e-02
4.786000000000000254e-01 9.625697697041754944e-03
4.954999999999999960e-01 8.045328168325472512e-03
5.129000000000000226e-01 1.266935307524246108e-02
5.309000000000000385e-01 1.353999999999999995e-02
5.494999999999999885e-01 1.409000000000000009e-02
5.688999999999999613e-01 1.455999999832302029e-02
5.887999999999999901e-01 1.492999999317337102e-02
6.095000000000000417e-01 1.523999998808243071e-02
6.310000000000000053e-01 1.542999998272910796e-02
6.531000000000000139e-01 1.564999997744031049e-02
6.761000000000000343e-01 1.569999997238220174e-02
6.997999999999999776e-01 1.570999996751314826e-02
7.244000000000000439e-01 1.570999996241128835e-02
7.499000000000000110e-01 1.578999995668931705e-02
7.762000000000000011e-01 1.598999994951244910e-02
8.034999999999999920e-01 1.625999994375125837e-02
8.317999999999999838e-01 1.656999993657662720e-02
8.609999999999999876e-01 1.727999992669163390e-02
8.912999999999999812e-01 1.835999991674149706e-02
9.225999999999999757e-01 1.952999990792870025e-02
9.549999999999999600e-01 2.013999989761977236e-02
9.886000000000000343e-01 2.048999988937042979e-02
1.022999999999999909e+00 2.098999965849622160e-02
1.058999999999999941e+00 2.152999805688823182e-02
1.096000000000000085e+00 2.213998737078037848e-02
1.135000000000000009e+00 2.288989958539863756e-02
1.175000000000000044e+00 2.365923206139751087e-02
1.215999999999999970e+00 2.444588710571377055e-02
1.258999999999999897e+00 2.529876789189363859e-02
1.302999999999999936e+00 2.619944361444914716e-02
1.348999999999999977e+00 2.700564833149775301e-02
1.395999999999999908e+00 2.692169485187098643e-02
1.445000000000000062e+00 2.452998941997067139e-02
1.495999999999999996e+00 2.022925808669116116e-02
1.548999999999999932e+00 3.103070096144707260e-02
1.602999999999999980e+00 3.237936743278834600e-02
1.659999999999999920e+00 3.291980222171071030e-02
1.717999999999999972e+00 3.227365716845864707e-02
1.778000000000000025e+00 2.903801874158811261e-02
1.840999999999999970e+00 3.097325291330448038e-02
1.905000000000000027e+00 3.399000000000000632e-02
1.971999999999999975e+00 3.277999999999999664e-02
2.041999999999999815e+00 3.277999941329060030e-02
2.112999999999999989e+00 3.564999844221023589e-02
2.188000000000000167e+00 3.567999754061583484e-02
2.265000000000000124e+00 3.729999653768485690e-02
2.343999999999999861e+00 3.776999555619593718e-02
2.427000000000000046e+00 3.856999452260333888e-02
2.512000000000000011e+00 3.963999346983620997e-02
2.600000000000000089e+00 4.068999248765917814e-02
2.692000000000000171e+00 4.173999131783216743e-02
2.786000000000000032e+00 4.283999017275204324e-02
2.883999999999999897e+00 4.395998906179388044e-02
2.984999999999999876e+00 4.507998758370274778e-02
3.089999999999999858e+00 4.614998611108691445e-02
3.198999999999999844e+00 4.715998477733254757e-02
3.310999999999999943e+00 4.810998334637789364e-02
3.427999999999999936e+00 4.908998149608047312e-02
3.548000000000000043e+00 5.017997831713151557e-02
3.673000000000000043e+00 5.130987119022658444e-02
3.802000000000000046e+00 5.246924129744987009e-02
3.935999999999999943e+00 5.364598457634583289e-02
4.073999999999999844e+00 5.488045832162986859e-02
4.216999999999999638e+00 5.600381520776853000e-02
4.365000000000000213e+00 5.707170458083938441e-02
4.519000000000000128e+00 5.766381379983341604e-02
4.676999999999999602e+00 5.788901073016690380e-02
4.841999999999999638e+00 6.100145681204413584e-02
5.011999999999999567e+00 6.307382700343326654e-02
5.187999999999999723e+00 6.428999809277265165e-02
5.370000000000000107e+00 6.565000000000000002e-02
5.559000000000000163e+00 6.740999999999999770e-02
5.753999999999999559e+00 6.915000000000000313e-02
5.956999999999999851e+00 7.087999999999999856e-02
6.166000000000000369e+00 7.276000000000000523e-02
6.383000000000000007e+00 7.470000000000000251e-02
6.607000000000000206e+00 7.667999999999999816e-02
6.839000000000000412e+00 7.870000000000000606e-02
7.078999999999999737e+00 8.075000000000000233e-02
7.328000000000000291e+00 8.282000000000000473e-02
7.586000000000000298e+00 8.480000000000000038e-02
7.852000000000000313e+00 8.655000000000000193e-02
8.128000000000000114e+00 8.777000000000000079e-02
8.413999999999999702e+00 8.770999999999999630e-02
8.710000000000000853e+00 8.379999999999999949e-02
1.000000000000000000e+01 9.349000000000000365e-02


==> anc/Relic_Mchi1_MApfactor10.00_Delta0.050_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 5.448000000000000152e-04
1.034999999999999983e-02 5.651000000000000207e-04
1.072000000000000036e-02 5.860000000000000408e-04
1.108999999999999916e-02 6.076999999999999720e-04
1.148000000000000062e-02 6.302999999999999792e-04
1.188999999999999953e-02 6.537000000000000059e-04
1.230000000000000017e-02 6.780999999999999485e-04
1.273999999999999959e-02 7.033000000000000189e-04
1.318000000000000074e-02 7.295000000000000052e-04
1.365000000000000067e-02 7.567000000000000158e-04
1.413000000000000020e-02 7.847000000000000459e-04
1.461999999999999932e-02 8.141999999999999498e-04
1.514000000000000068e-02 8.444999999999999816e-04
1.566999999999999990e-02 8.760000000000000425e-04
1.621999999999999831e-02 9.087000000000000242e-04
1.678999999999999937e-02 9.426000000000000351e-04
1.737999999999999962e-02 9.779000000000000799e-04
1.798999999999999905e-02 1.013999999999999927e-03
1.862000000000000113e-02 1.051999999999999984e-03
1.927999999999999853e-02 1.092000000000000089e-03
1.994999999999999898e-02 1.131999999999999977e-03
2.065000000000000169e-02 1.173999999999999913e-03
2.137999999999999970e-02 1.217999999999999899e-03
2.213000000000000037e-02 1.263999999999999933e-03
2.290999999999999981e-02 1.311000000000000099e-03
2.370999999999999844e-02 1.360000000000000098e-03
2.454999999999999891e-02 1.410999999999999928e-03
2.540999999999999856e-02 1.463000000000000108e-03
2.630000000000000046e-02 1.518000000000000035e-03
2.723000000000000073e-02 1.574000000000000095e-03
2.818000000000000019e-02 1.632999999999999903e-03
2.917000000000000148e-02 1.693999999999999976e-03
3.020000000000000115e-02 1.757000000000000098e-03
3.126000000000000306e-02 1.822999999999999968e-03
3.235999999999999988e-02 1.889999999999999970e-03
3.350000000000000200e-02 1.961000000000000069e-03
3.466999999999999943e-02 2.033999999999999784e-03
3.588999999999999829e-02 2.109999999999999896e-03
3.715000000000000246e-02 2.188999999999999974e-03
3.846000000000000113e-02 2.269999999999999882e-03
3.980999999999999817e-02 2.354000000000000190e-03
4.120999999999999663e-02 2.442000000000000160e-03
4.265999999999999653e-02 2.533000000000000095e-03
4.415999999999999787e-02 2.626999999999999995e-03
4.571000000000000063e-02 2.724999999999999992e-03
4.732000000000000095e-02 2.825999999999999953e-03
4.898000000000000270e-02 2.931000000000000012e-03
5.070000000000000201e-02 3.040000000000000167e-03
5.247999999999999887e-02 3.154000000000000119e-03
5.433000000000000329e-02 3.269999999999999903e-03
5.623000000000000220e-02 3.392000000000000050e-03
5.820999999999999786e-02 3.517999999999999860e-03
6.026000000000000106e-02 3.648999999999999900e-03
6.237000000000000183e-02 3.785000000000000170e-03
6.457000000000000239e-02 3.924999999999999670e-03
6.683000000000000052e-02 4.070999999999999966e-03
6.918000000000000538e-02 4.222000000000000058e-03
7.160999999999999310e-02 4.380000000000000213e-03
7.413000000000000145e-02 4.543000000000000163e-03
7.674000000000000266e-02 4.709999999999999777e-03
7.943000000000000060e-02 4.884999999999999586e-03
8.222000000000000142e-02 5.067000000000000323e-03
8.511000000000000509e-02 5.255000000000000122e-03
8.809999999999999776e-02 5.448999999999999851e-03
9.120000000000000329e-02 5.645999999999999977e-03
9.440999999999999392e-02 5.833999999999999776e-03
9.772000000000000131e-02 5.961000000000000153e-03
1.011999999999999983e-01 5.856000000000000094e-03
1.047000000000000014e-01 5.511000000000000273e-03
1.083999999999999964e-01 5.470000000000000036e-03
1.121999999999999942e-01 5.517000000000000202e-03
1.160999999999999949e-01 5.610000000000000403e-03
1.202000000000000013e-01 5.730999999999999983e-03
1.244999999999999996e-01 5.875000000000000014e-03
1.287999999999999978e-01 6.035000000000000434e-03
1.333999999999999908e-01 6.211999999999999640e-03
1.380000000000000115e-01 6.399000000000000174e-03
1.428999999999999992e-01 6.594000000000000035e-03
1.479000000000000037e-01 6.767999999999999711e-03
1.531000000000000139e-01 6.962999999999999572e-03
1.585000000000000020e-01 7.179999999999999750e-03
1.640999999999999959e-01 7.388999999999999735e-03
1.698000000000000065e-01 7.604999999999999781e-03
1.758000000000000118e-01 7.827000000000000624e-03
1.819999999999999951e-01 8.052999999999999395e-03
1.884000000000000119e-01 8.293000000000000024e-03
1.950000000000000067e-01 8.519000000000000530e-03
2.018000000000000071e-01 8.760999999999999691e-03
2.089000000000000024e-01 8.998000000000000789e-03
2.162999999999999923e-01 9.244999999999999746e-03
2.238999999999999879e-01 9.473000000000000517e-03
2.316999999999999893e-01 9.681000000000000369e-03
2.399000000000000021e-01 9.924000000000000529e-03
2.482999999999999929e-01 1.009999999999999960e-02
2.570000000000000062e-01 1.021999999999999992e-02
2.661000000000000032e-01 1.030999999999999972e-02
2.753999999999999782e-01 1.035999999999999942e-02
2.851000000000000201e-01 1.027999999999999921e-02
2.950999999999999734e-01 1.007000000000000083e-02
3.054999999999999938e-01 9.759999999999999579e-03
3.161999999999999811e-01 9.275000000000000258e-03
3.272999999999999798e-01 8.644999999999999907e-03
3.387999999999999901e-01 8.033000000000000210e-03
3.508000000000000007e-01 7.516997502657783541e-03
3.630999999999999783e-01 6.836987165266356255e-03
3.758000000000000229e-01 6.528930411723797914e-03
3.890000000000000124e-01 9.659193590702755752e-03
4.027000000000000024e-01 1.140422698388091766e-02
4.168999999999999928e-01 1.314449943833095533e-02
4.314999999999999947e-01 1.466285683496444323e-02
4.466999999999999860e-01 1.553124388585292587e-02
4.623999999999999777e-01 1.479234775389632120e-02
4.786000000000000254e-01 1.257544646585417696e-02
4.954999999999999960e-01 1.274000569545836146e-02
5.129000000000000226e-01 1.977000000000000285e-02
5.309000000000000385e-01 2.044999999999999943e-02
5.494999999999999885e-01 2.128999999972097310e-02
5.688999999999999613e-01 2.185999999329298754e-02
5.887999999999999901e-01 2.232999998706700767e-02
6.095000000000000417e-01 2.259999998056068382e-02
6.310000000000000053e-01 2.281999997424726673e-02
6.531000000000000139e-01 2.301999996808607937e-02
6.761000000000000343e-01 2.301999996106023766e-02
6.997999999999999776e-01 2.302999995529765240e-02
7.244000000000000439e-01 2.311999994723776958e-02
7.499000000000000110e-01 2.335999994097814544e-02
7.762000000000000011e-01 2.386999993180895924e-02
8.034999999999999920e-01 2.428999992494717056e-02
8.317999999999999838e-01 2.529999991417333782e-02
8.609999999999999876e-01 2.673999990113177377e-02
8.912999999999999812e-01 2.844999989019564302e-02
9.225999999999999757e-01 2.942999987919348720e-02
9.549999999999999600e-01 2.994999986989691290e-02
9.886000000000000343e-01 3.068999973659086375e-02
1.022999999999999909e+00 3.147999855687438203e-02
1.058999999999999941e+00 3.236999113985723764e-02
1.096000000000000085e+00 3.345993893042220613e-02
1.135000000000000009e+00 3.459939660404988404e-02
1.175000000000000044e+00 3.577656962985926309e-02
1.215999999999999970e+00 3.702178303601497827e-02
1.258999999999999897e+00 3.838920474741585459e-02
1.302999999999999936e+00 3.975572972626350426e-02
1.348999999999999977e+00 4.017826871333161909e-02
1.395999999999999908e+00 3.775414000738146897e-02
1.445000000000000062e+00 3.188810950334450972e-02
1.495999999999999996e+00 2.774132452180768857e-02
1.548999999999999932e+00 4.765686424021769313e-02
1.602999999999999980e+00 4.871218018346519518e-02
1.659999999999999920e+00 4.839724456955183524e-02
1.717999999999999972e+00 4.486286604245096760e-02
1.778000000000000025e+00 4.088719625675563824e-02
1.840999999999999970e+00 5.056000000000000077e-02
1.905000000000000027e+00 4.902999999999999720e-02
1.971999999999999975e+00 4.880999956265177908e-02
2.041999999999999815e+00 5.254999834441023004e-02
2.112999999999999989e+00 5.247999708592011175e-02
2.188000000000000167e+00 5.452999588071374970e-02
2.265000000000000124e+00 5.599999463630418034e-02
2.343999999999999861e+00 5.700999345919097183e-02
2.427000000000000046e+00 5.850999203098204010e-02
2.512000000000000011e+00 5.995999068187523456e-02
2.600000000000000089e+00 6.135998932704973818e-02
2.692000000000000171e+00 6.279998778155507222e-02
2.786000000000000032e+00 6.420998611833997338e-02
2.883999999999999897e+00 6.559998458771332253e-02
2.984999999999999876e+00 6.686998247643989590e-02
3.089999999999999858e+00 6.800998064469079840e-02
3.198999999999999844e+00 6.901997878387740315e-02
3.310999999999999943e+00 6.995997705126213995e-02
3.427999999999999936e+00 7.097997419189240598e-02
3.548000000000000043e+00 7.207990225208731061e-02
3.673000000000000043e+00 7.321940806695512172e-02
3.802000000000000046e+00 7.445665937059096906e-02
3.935999999999999943e+00 7.575329719466296352e-02
4.073999999999999844e+00 7.704328008098718095e-02
4.216999999999999638e+00 7.830463062656309314e-02
4.365000000000000213e+00 7.915484244302434247e-02
4.519000000000000128e+00 7.912680985958506219e-02
4.676999999999999602e+00 8.317277988907338659e-02
4.841999999999999638e+00 8.425295054879403112e-02
5.011999999999999567e+00 8.715476623704696002e-02
5.187999999999999723e+00 8.906999999999999640e-02
5.370000000000000107e+00 9.142000000000001514e-02
5.559000000000000163e+00 9.389000000000000123e-02
5.753999999999999559e+00 9.632000000000000284e-02
5.956999999999999851e+00 9.900000000000000466e-02


==> anc/Relic_Mchi1_MApfactor10.00_Delta0.100_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 7.925999999999999669e-04
1.034999999999999983e-02 8.229999999999999469e-04
1.072000000000000036e-02 8.545000000000000078e-04
1.108999999999999916e-02 8.873000000000000461e-04
1.148000000000000062e-02 9.213999999999999534e-04
1.188999999999999953e-02 9.566999999999999983e-04
1.230000000000000017e-02 9.935000000000000255e-04
1.273999999999999959e-02 1.031999999999999931e-03
1.318000000000000074e-02 1.070999999999999903e-03
1.365000000000000067e-02 1.111999999999999924e-03
1.413000000000000020e-02 1.154999999999999994e-03
1.461999999999999932e-02 1.198999999999999979e-03
1.514000000000000068e-02 1.245000000000000013e-03
1.566999999999999990e-02 1.293000000000000095e-03
1.621999999999999831e-02 1.343000000000000010e-03
1.678999999999999937e-02 1.394999999999999973e-03
1.737999999999999962e-02 1.448000000000000068e-03
1.798999999999999905e-02 1.503999999999999912e-03
1.862000000000000113e-02 1.561000000000000104e-03
1.927999999999999853e-02 1.621000000000000045e-03
1.994999999999999898e-02 1.683999999999999950e-03
2.065000000000000169e-02 1.748999999999999904e-03
2.137999999999999970e-02 1.815999999999999906e-03
2.213000000000000037e-02 1.886000000000000090e-03
2.290999999999999981e-02 1.958000000000000105e-03
2.370999999999999844e-02 2.033999999999999784e-03
2.454999999999999891e-02 2.112000000000000162e-03
2.540999999999999856e-02 2.193000000000000071e-03
2.630000000000000046e-02 2.276999999999999944e-03
2.723000000000000073e-02 2.364000000000000216e-03
2.818000000000000019e-02 2.455000000000000151e-03
2.917000000000000148e-02 2.549000000000000050e-03
3.020000000000000115e-02 2.647000000000000047e-03
3.126000000000000306e-02 2.748000000000000009e-03
3.235999999999999988e-02 2.854000000000000200e-03
3.350000000000000200e-02 2.962999999999999922e-03
3.466999999999999943e-02 3.076999999999999874e-03
3.588999999999999829e-02 3.194999999999999923e-03
3.715000000000000246e-02 3.317000000000000070e-03
3.846000000000000113e-02 3.444000000000000013e-03
3.980999999999999817e-02 3.576999999999999885e-03
4.120999999999999663e-02 3.713999999999999854e-03
4.265999999999999653e-02 3.856000000000000053e-03
4.415999999999999787e-02 4.003999999999999747e-03
4.571000000000000063e-02 4.158000000000000237e-03
4.732000000000000095e-02 4.317999999999999790e-03
4.898000000000000270e-02 4.483000000000000006e-03
5.070000000000000201e-02 4.655000000000000283e-03
5.247999999999999887e-02 4.832000000000000357e-03
5.433000000000000329e-02 5.016999999999999758e-03
5.623000000000000220e-02 5.210000000000000221e-03
5.820999999999999786e-02 5.408999999999999746e-03
6.026000000000000106e-02 5.616000000000000332e-03
6.237000000000000183e-02 5.831000000000000245e-03
6.457000000000000239e-02 6.054000000000000353e-03
6.683000000000000052e-02 6.285999999999999921e-03
6.918000000000000538e-02 6.526999999999999816e-03
7.160999999999999310e-02 6.777000000000000038e-03
7.413000000000000145e-02 7.035999999999999720e-03
7.674000000000000266e-02 7.304999999999999861e-03
7.943000000000000060e-02 7.584999999999999729e-03
8.222000000000000142e-02 7.875000000000000056e-03
8.511000000000000509e-02 8.175999999999999240e-03
8.809999999999999776e-02 8.482999999999999222e-03
9.120000000000000329e-02 8.781999999999999876e-03
9.440999999999999392e-02 9.013999999999999443e-03
9.772000000000000131e-02 8.975999999999999604e-03
1.011999999999999983e-01 8.449999999999999178e-03
1.047000000000000014e-01 8.330999999999999864e-03
1.083999999999999964e-01 8.389999999999999888e-03
1.121999999999999942e-01 8.526999999999999857e-03
1.160999999999999949e-01 8.713000000000000259e-03
1.202000000000000013e-01 8.933999999999999234e-03
1.244999999999999996e-01 9.185000000000000456e-03
1.287999999999999978e-01 9.457999999999999394e-03
1.333999999999999908e-01 9.754999999999999782e-03
1.380000000000000115e-01 1.005999999999999950e-02
1.428999999999999992e-01 1.034000000000000023e-02
1.479000000000000037e-01 1.065999999999999934e-02
1.531000000000000139e-01 1.098999999999999977e-02
1.585000000000000020e-01 1.132999999999999979e-02
1.640999999999999959e-01 1.166999999999999982e-02
1.698000000000000065e-01 1.201999999999999943e-02
1.758000000000000118e-01 1.239999999999999956e-02
1.819999999999999951e-01 1.277000000000000010e-02
1.884000000000000119e-01 1.312999999999999931e-02
1.950000000000000067e-01 1.352000000000000077e-02
2.018000000000000071e-01 1.391000000000000049e-02
2.089000000000000024e-01 1.430999999999999980e-02
2.162999999999999923e-01 1.468000000000000034e-02
2.238999999999999879e-01 1.502999999999999996e-02
2.316999999999999893e-01 1.541000000000000009e-02
2.399000000000000021e-01 1.573000000000000093e-02
2.482999999999999929e-01 1.595999999999999849e-02
2.570000000000000062e-01 1.610999999999999932e-02
2.661000000000000032e-01 1.624000000000000096e-02
2.753999999999999782e-01 1.618999999999999953e-02
2.851000000000000201e-01 1.591000000000000053e-02
2.950999999999999734e-01 1.541999999999999968e-02
3.054999999999999938e-01 1.474999999999999922e-02
3.161999999999999811e-01 1.384999999999999946e-02
3.272999999999999798e-01 1.282999999999999939e-02
3.387999999999999901e-01 1.204999999999999995e-02
3.508000000000000007e-01 1.084999052729969556e-02
3.630999999999999783e-01 1.130994411551899601e-02
3.758000000000000229e-01 1.440938665974757400e-02
3.890000000000000124e-01 1.737531045012647921e-02
4.027000000000000024e-01 2.017915240749252812e-02
4.168999999999999928e-01 2.280417317108133710e-02
4.314999999999999947e-01 2.453918500299357916e-02
4.466999999999999860e-01 2.435821856269870453e-02
4.623999999999999777e-01 2.130363943372230034e-02
4.786000000000000254e-01 1.813570126048613326e-02
4.954999999999999960e-01 3.108999999999999958e-02
5.129000000000000226e-01 3.219999999999999946e-02
5.309000000000000385e-01 3.368000000000000160e-02
5.494999999999999885e-01 3.463999999357923049e-02
5.688999999999999613e-01 3.540999998499348711e-02
5.887999999999999901e-01 3.590999997597787291e-02
6.095000000000000417e-01 3.639999996776289298e-02
6.310000000000000053e-01 3.674999995901859218e-02
6.531000000000000139e-01 3.682999995069008436e-02
6.761000000000000343e-01 3.681999994333642889e-02
6.997999999999999776e-01 3.683999993552165148e-02
7.244000000000000439e-01 3.723999992712410945e-02
7.499000000000000110e-01 3.802999991792224005e-02
7.762000000000000011e-01 3.856999990790536265e-02
8.034999999999999920e-01 3.988999989708676835e-02
8.317999999999999838e-01 4.210999988354796608e-02
8.609999999999999876e-01 4.497999986764908420e-02
8.912999999999999812e-01 4.687999985166411976e-02
9.225999999999999757e-01 4.809999983987987143e-02
9.549999999999999600e-01 4.901999980540573676e-02
9.886000000000000343e-01 5.030999887547928789e-02
1.022999999999999909e+00 5.174999316695886448e-02
1.058999999999999941e+00 5.346995200059400516e-02
1.096000000000000085e+00 5.533950567697678430e-02
1.135000000000000009e+00 5.727702089973709526e-02
1.175000000000000044e+00 5.928334545350909257e-02
1.215999999999999970e+00 6.150548016180453631e-02
1.258999999999999897e+00 6.395279818450248788e-02
1.302999999999999936e+00 6.541991221686974112e-02
1.348999999999999977e+00 6.323559812437115624e-02
1.395999999999999908e+00 5.525586090805423289e-02
1.445000000000000062e+00 4.512887309257878482e-02
1.495999999999999996e+00 7.690457879276653419e-02
1.548999999999999932e+00 7.900499008509279109e-02
1.602999999999999980e+00 7.956398930788581569e-02
1.659999999999999920e+00 7.547671020621175841e-02
1.717999999999999972e+00 6.579283365124362348e-02
1.778000000000000025e+00 8.244999999999999551e-02
1.840999999999999970e+00 7.950999999999999734e-02
1.905000000000000027e+00 7.808999988635126344e-02
1.971999999999999975e+00 8.345999827146841077e-02
2.041999999999999815e+00 8.693999642086498725e-02
2.112999999999999989e+00 8.933999461462334424e-02
2.188000000000000167e+00 9.162999295008027179e-02
2.265000000000000124e+00 9.303999128699798338e-02
2.343999999999999861e+00 9.542998952307754634e-02
2.427000000000000046e+00 9.771998743864564185e-02
2.512000000000000011e+00 9.987998522660329614e-02


==> anc/Relic_Mchi1_MApfactor10.00_Delta0.200_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.832000000000000078e-03
1.034999999999999983e-02 1.905999999999999925e-03
1.072000000000000036e-02 1.984000000000000086e-03
1.108999999999999916e-02 2.063999999999999863e-03
1.148000000000000062e-02 2.148000000000000170e-03
1.188999999999999953e-02 2.235000000000000007e-03
1.230000000000000017e-02 2.325999999999999943e-03
1.273999999999999959e-02 2.419999999999999842e-03
1.318000000000000074e-02 2.517999999999999839e-03
1.365000000000000067e-02 2.621000000000000066e-03
1.413000000000000020e-02 2.726999999999999823e-03
1.461999999999999932e-02 2.837999999999999811e-03
1.514000000000000068e-02 2.952999999999999896e-03
1.566999999999999990e-02 3.073999999999999910e-03
1.621999999999999831e-02 3.199000000000000021e-03
1.678999999999999937e-02 3.330000000000000061e-03
1.737999999999999962e-02 3.465000000000000198e-03
1.798999999999999905e-02 3.605999999999999830e-03
1.862000000000000113e-02 3.752999999999999826e-03
1.927999999999999853e-02 3.905000000000000051e-03
1.994999999999999898e-02 4.063999999999999904e-03
2.065000000000000169e-02 4.230000000000000253e-03
2.137999999999999970e-02 4.401999999999999663e-03
2.213000000000000037e-02 4.581000000000000003e-03
2.290999999999999981e-02 4.767000000000000404e-03
2.370999999999999844e-02 4.959999999999999999e-03
2.454999999999999891e-02 5.161999999999999922e-03
2.540999999999999856e-02 5.372000000000000039e-03
2.630000000000000046e-02 5.590000000000000351e-03
2.723000000000000073e-02 5.818000000000000255e-03
2.818000000000000019e-02 6.054000000000000353e-03
2.917000000000000148e-02 6.301000000000000177e-03
3.020000000000000115e-02 6.556000000000000195e-03
3.126000000000000306e-02 6.823000000000000072e-03
3.235999999999999988e-02 7.100000000000000408e-03
3.350000000000000200e-02 7.388999999999999735e-03
3.466999999999999943e-02 7.688999999999999654e-03
3.588999999999999829e-02 8.002000000000000432e-03
3.715000000000000246e-02 8.328000000000000333e-03
3.846000000000000113e-02 8.666999999999999357e-03
3.980999999999999817e-02 9.018999999999999240e-03
4.120999999999999663e-02 9.386999999999999511e-03
4.265999999999999653e-02 9.766000000000000375e-03
4.415999999999999787e-02 1.016000000000000063e-02
4.571000000000000063e-02 1.058000000000000086e-02
4.732000000000000095e-02 1.101000000000000069e-02
4.898000000000000270e-02 1.145000000000000011e-02
5.070000000000000201e-02 1.192000000000000004e-02
5.247999999999999887e-02 1.239999999999999956e-02
5.433000000000000329e-02 1.290999999999999960e-02
5.623000000000000220e-02 1.342999999999999923e-02
5.820999999999999786e-02 1.396999999999999978e-02
6.026000000000000106e-02 1.454000000000000084e-02
6.237000000000000183e-02 1.512999999999999935e-02
6.457000000000000239e-02 1.574000000000000052e-02
6.683000000000000052e-02 1.637999999999999873e-02
6.918000000000000538e-02 1.704999999999999918e-02
7.160999999999999310e-02 1.773999999999999883e-02
7.413000000000000145e-02 1.846000000000000071e-02
7.674000000000000266e-02 1.921000000000000138e-02
7.943000000000000060e-02 1.998000000000000123e-02
8.222000000000000142e-02 2.078999999999999945e-02
8.511000000000000509e-02 2.161000000000000074e-02
8.809999999999999776e-02 2.237000000000000099e-02
9.120000000000000329e-02 2.282999999999999960e-02
9.440999999999999392e-02 2.229000000000000078e-02
9.772000000000000131e-02 2.121999999999999928e-02
1.011999999999999983e-01 2.119000000000000050e-02
1.047000000000000014e-01 2.147999999999999909e-02
1.083999999999999964e-01 2.193000000000000158e-02
1.121999999999999942e-01 2.248999999999999957e-02
1.160999999999999949e-01 2.314000000000000085e-02
1.202000000000000013e-01 2.385999999999999927e-02
1.244999999999999996e-01 2.463999999999999871e-02
1.287999999999999978e-01 2.545999999999999999e-02
1.333999999999999908e-01 2.632999999999999924e-02
1.380000000000000115e-01 2.711999999999999827e-02
1.428999999999999992e-01 2.799000000000000099e-02
1.479000000000000037e-01 2.895000000000000004e-02
1.531000000000000139e-01 2.988000000000000031e-02
1.585000000000000020e-01 3.085999999999999854e-02
1.640999999999999959e-01 3.185999999999999943e-02
1.698000000000000065e-01 3.289000000000000257e-02
1.758000000000000118e-01 3.397000000000000020e-02
1.819999999999999951e-01 3.502000000000000252e-02
1.884000000000000119e-01 3.611999999999999933e-02
1.950000000000000067e-01 3.721000000000000002e-02
2.018000000000000071e-01 3.835000000000000214e-02
2.089000000000000024e-01 3.939999999999999752e-02
2.162999999999999923e-01 4.041000000000000147e-02
2.238999999999999879e-01 4.152999999999999747e-02
2.316999999999999893e-01 4.236000000000000182e-02
2.399000000000000021e-01 4.297000000000000125e-02
2.482999999999999929e-01 4.349999999999999700e-02
2.570000000000000062e-01 4.377000000000000335e-02
2.661000000000000032e-01 4.347000000000000169e-02
2.753999999999999782e-01 4.268999999999999878e-02
2.851000000000000201e-01 4.139999999999999930e-02
2.950999999999999734e-01 3.933999999999999997e-02
3.054999999999999938e-01 3.667999999999999733e-02
3.161999999999999811e-01 3.422999999999999654e-02
3.272999999999999798e-01 3.234999999999999681e-02
3.387999999999999901e-01 2.912000000000000005e-02
3.508000000000000007e-01 2.983973994926051795e-02
3.630999999999999783e-01 4.303678058164259190e-02
3.758000000000000229e-01 5.064679958455398090e-02
3.890000000000000124e-01 5.837319631657370694e-02
4.027000000000000024e-01 6.502706708157926507e-02
4.168999999999999928e-01 6.858534044070019320e-02
4.314999999999999947e-01 6.513732096659968773e-02
4.466999999999999860e-01 5.493246815695286556e-02
4.623999999999999777e-01 5.911800919711236724e-02
4.786000000000000254e-01 8.759000000000000119e-02
4.954999999999999960e-01 9.084000000000000408e-02
5.129000000000000226e-01 9.447999999837386476e-02
5.309000000000000385e-01 9.704999998132071704e-02
5.494999999999999885e-01 9.909999996465029826e-02
5.688999999999999613e-01 9.999999994802653835e-02


==> anc/Relic_Mchi1_MApfactor10.00_Delta0.300_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 4.380000000000000213e-03
1.034999999999999983e-02 4.566999999999999879e-03
1.072000000000000036e-02 4.760000000000000342e-03
1.108999999999999916e-02 4.963000000000000397e-03
1.148000000000000062e-02 5.173999999999999780e-03
1.188999999999999953e-02 5.394000000000000357e-03
1.230000000000000017e-02 5.623999999999999659e-03
1.273999999999999959e-02 5.864000000000000289e-03
1.318000000000000074e-02 6.113000000000000378e-03
1.365000000000000067e-02 6.374999999999999591e-03
1.413000000000000020e-02 6.649000000000000396e-03
1.461999999999999932e-02 6.932999999999999927e-03
1.514000000000000068e-02 7.229000000000000183e-03
1.566999999999999990e-02 7.538000000000000429e-03
1.621999999999999831e-02 7.860000000000000667e-03
1.678999999999999937e-02 8.196000000000000160e-03
1.737999999999999962e-02 8.545999999999999777e-03
1.798999999999999905e-02 8.911000000000000518e-03
1.862000000000000113e-02 9.292999999999999178e-03
1.927999999999999853e-02 9.688999999999999696e-03
1.994999999999999898e-02 1.009999999999999960e-02
2.065000000000000169e-02 1.052999999999999943e-02
2.137999999999999970e-02 1.098000000000000018e-02
2.213000000000000037e-02 1.145000000000000011e-02
2.290999999999999981e-02 1.193999999999999923e-02
2.370999999999999844e-02 1.244999999999999926e-02
2.454999999999999891e-02 1.298999999999999981e-02
2.540999999999999856e-02 1.353999999999999995e-02
2.630000000000000046e-02 1.413000000000000020e-02
2.723000000000000073e-02 1.472000000000000045e-02
2.818000000000000019e-02 1.535000000000000080e-02
2.917000000000000148e-02 1.600999999999999993e-02
3.020000000000000115e-02 1.669999999999999957e-02
3.126000000000000306e-02 1.740999999999999839e-02
3.235999999999999988e-02 1.814999999999999947e-02
3.350000000000000200e-02 1.892999999999999891e-02
3.466999999999999943e-02 1.973000000000000101e-02
3.588999999999999829e-02 2.058000000000000107e-02
3.715000000000000246e-02 2.145999999999999991e-02
3.846000000000000113e-02 2.238000000000000059e-02
3.980999999999999817e-02 2.333000000000000004e-02
4.120999999999999663e-02 2.433000000000000093e-02
4.265999999999999653e-02 2.537000000000000019e-02
4.415999999999999787e-02 2.645000000000000129e-02
4.571000000000000063e-02 2.758000000000000035e-02
4.732000000000000095e-02 2.875000000000000125e-02
4.898000000000000270e-02 2.997999999999999970e-02
5.070000000000000201e-02 3.126000000000000306e-02
5.247999999999999887e-02 3.259000000000000091e-02
5.433000000000000329e-02 3.398000000000000326e-02
5.623000000000000220e-02 3.543000000000000316e-02
5.820999999999999786e-02 3.694000000000000061e-02
6.026000000000000106e-02 3.849999999999999950e-02
6.237000000000000183e-02 4.014000000000000207e-02
6.457000000000000239e-02 4.184999999999999831e-02
6.683000000000000052e-02 4.363000000000000211e-02
6.918000000000000538e-02 4.547999999999999959e-02
7.160999999999999310e-02 4.741000000000000075e-02
7.413000000000000145e-02 4.941999999999999865e-02
7.674000000000000266e-02 5.152000000000000329e-02
7.943000000000000060e-02 5.367999999999999855e-02
8.222000000000000142e-02 5.587000000000000299e-02
8.511000000000000509e-02 5.784000000000000252e-02
8.809999999999999776e-02 5.865000000000000074e-02
9.120000000000000329e-02 5.628999999999999976e-02
9.440999999999999392e-02 5.460999999999999882e-02
9.772000000000000131e-02 5.496999999999999803e-02
1.011999999999999983e-01 5.593999999999999667e-02
1.047000000000000014e-01 5.729000000000000065e-02
1.083999999999999964e-01 5.892000000000000015e-02
1.121999999999999942e-01 6.076999999999999763e-02
1.160999999999999949e-01 6.278999999999999859e-02
1.202000000000000013e-01 6.499000000000000610e-02
1.244999999999999996e-01 6.722999999999999809e-02
1.287999999999999978e-01 6.945999999999999397e-02
1.333999999999999908e-01 7.187000000000000333e-02
1.380000000000000115e-01 7.434000000000000330e-02
1.428999999999999992e-01 7.696999999999999675e-02
1.479000000000000037e-01 7.957000000000000184e-02
1.531000000000000139e-01 8.229999999999999816e-02
1.585000000000000020e-01 8.513999999999999346e-02
1.640999999999999959e-01 8.798000000000000265e-02
1.698000000000000065e-01 9.093999999999999306e-02
1.758000000000000118e-01 9.392000000000000348e-02
1.819999999999999951e-01 9.700999999999999901e-02
1.884000000000000119e-01 1.000000000000000056e-01
2.950999999999999734e-01 9.829999999999999849e-02
3.054999999999999938e-01 9.228999999999999704e-02
3.161999999999999811e-01 8.766999999999999793e-02
3.272999999999999798e-01 8.738999999999999546e-02
3.387999999999999901e-01 9.372999999999999388e-02


==> anc/Relic_Mchi1_MApfactor10.00_Delta0.400_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.044999999999999922e-02
1.034999999999999983e-02 1.090999999999999956e-02
1.072000000000000036e-02 1.139000000000000082e-02
1.108999999999999916e-02 1.190000000000000085e-02
1.148000000000000062e-02 1.242000000000000048e-02
1.188999999999999953e-02 1.298000000000000022e-02
1.230000000000000017e-02 1.355999999999999914e-02
1.273999999999999959e-02 1.416000000000000071e-02
1.318000000000000074e-02 1.478999999999999933e-02
1.365000000000000067e-02 1.545000000000000019e-02
1.413000000000000020e-02 1.614000000000000157e-02
1.461999999999999932e-02 1.685999999999999999e-02
1.514000000000000068e-02 1.761000000000000065e-02
1.566999999999999990e-02 1.839999999999999969e-02
1.621999999999999831e-02 1.922000000000000097e-02
1.678999999999999937e-02 2.008000000000000063e-02
1.737999999999999962e-02 2.096999999999999906e-02
1.798999999999999905e-02 2.190999999999999892e-02
1.862000000000000113e-02 2.289000000000000062e-02
1.927999999999999853e-02 2.391000000000000070e-02
1.994999999999999898e-02 2.497999999999999873e-02
2.065000000000000169e-02 2.611000000000000126e-02
2.137999999999999970e-02 2.725999999999999951e-02
2.213000000000000037e-02 2.847999999999999837e-02
2.290999999999999981e-02 2.974999999999999867e-02
2.370999999999999844e-02 3.107999999999999999e-02
2.454999999999999891e-02 3.246000000000000274e-02
2.540999999999999856e-02 3.391000000000000264e-02
2.630000000000000046e-02 3.543000000000000316e-02
2.723000000000000073e-02 3.701000000000000123e-02
2.818000000000000019e-02 3.864999999999999686e-02
2.917000000000000148e-02 4.037999999999999923e-02
3.020000000000000115e-02 4.218000000000000221e-02
3.126000000000000306e-02 4.406000000000000194e-02
3.235999999999999988e-02 4.601999999999999841e-02
3.350000000000000200e-02 4.807000000000000162e-02
3.466999999999999943e-02 5.020999999999999769e-02
3.588999999999999829e-02 5.244000000000000050e-02
3.715000000000000246e-02 5.476999999999999924e-02
3.846000000000000113e-02 5.720000000000000084e-02
3.980999999999999817e-02 5.974999999999999756e-02
4.120999999999999663e-02 6.239999999999999714e-02
4.265999999999999653e-02 6.517000000000000570e-02
4.415999999999999787e-02 6.805999999999999550e-02
4.571000000000000063e-02 7.106999999999999429e-02
4.732000000000000095e-02 7.421999999999999431e-02
4.898000000000000270e-02 7.747999999999999332e-02
5.070000000000000201e-02 8.089000000000000357e-02
5.247999999999999887e-02 8.444999999999999729e-02
5.433000000000000329e-02 8.816000000000000225e-02
5.623000000000000220e-02 9.203000000000000069e-02
5.820999999999999786e-02 9.606000000000000649e-02
6.026000000000000106e-02 1.000000000000000056e-01


==> anc/Relic_Mchi1_MApfactor2.01_Delta0.000_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
5.623000000000000220e-02 1.010999999999999934e-06
5.820999999999999786e-02 1.047000000000000098e-06
6.026000000000000106e-02 1.083999999999999913e-06
6.237000000000000183e-02 1.123000000000000090e-06
6.457000000000000239e-02 1.162000000000000055e-06
6.683000000000000052e-02 1.202999999999999959e-06
6.918000000000000538e-02 1.246000000000000013e-06
7.160999999999999310e-02 1.289000000000000068e-06
7.413000000000000145e-02 1.334999999999999924e-06
7.674000000000000266e-02 1.382999999999999930e-06
7.943000000000000060e-02 1.432000000000000011e-06
8.222000000000000142e-02 1.483000000000000031e-06
8.511000000000000509e-02 1.534999999999999915e-06
8.809999999999999776e-02 1.588999999999999948e-06
9.120000000000000329e-02 1.644999999999999920e-06
9.440999999999999392e-02 1.703000000000000043e-06
9.772000000000000131e-02 1.763000000000000103e-06
1.011999999999999983e-01 1.825999999999999966e-06
1.047000000000000014e-01 1.876999999999999986e-06
1.083999999999999964e-01 1.678999999999999934e-06
1.121999999999999942e-01 1.653000000000000098e-06
1.160999999999999949e-01 1.659999999999999988e-06
1.202000000000000013e-01 1.681000000000000084e-06
1.244999999999999996e-01 1.712999999999999947e-06
1.287999999999999978e-01 1.751000000000000049e-06
1.333999999999999908e-01 1.794999999999999966e-06
1.380000000000000115e-01 1.844000000000000048e-06
1.428999999999999992e-01 1.897000000000000006e-06
1.479000000000000037e-01 1.953000000000000190e-06
1.531000000000000139e-01 1.923000000000000054e-06
1.585000000000000020e-01 1.908000000000000197e-06
1.640999999999999959e-01 1.953000000000000190e-06
1.698000000000000065e-01 1.942000000000000211e-06
1.758000000000000118e-01 1.937999999999999910e-06
1.819999999999999951e-01 1.942999999999999862e-06
1.884000000000000119e-01 1.930000000000000156e-06
1.950000000000000067e-01 1.957000000000000067e-06
2.018000000000000071e-01 1.930000000000000156e-06
2.089000000000000024e-01 1.936000000000000183e-06
2.162999999999999923e-01 1.921999999999999979e-06
2.238999999999999879e-01 1.923000000000000054e-06
2.316999999999999893e-01 1.920999999999999904e-06
2.399000000000000021e-01 1.870999999999999959e-06
2.482999999999999929e-01 1.884999999999999952e-06
2.570000000000000062e-01 1.853000000000000089e-06
2.661000000000000032e-01 1.787000000000000001e-06
2.753999999999999782e-01 1.721999999999999988e-06
2.851000000000000201e-01 1.672000000000000043e-06
2.950999999999999734e-01 1.579999999999999907e-06
3.054999999999999938e-01 1.473999999999999990e-06
3.161999999999999811e-01 1.354999999999999944e-06
3.272999999999999798e-01 1.236999999999999973e-06
3.387999999999999901e-01 1.100999999999999919e-06
4.027000000000000024e-01 1.056719486991706747e-06
4.168999999999999928e-01 1.327181827842296140e-06
4.314999999999999947e-01 1.616824487292475943e-06
4.466999999999999860e-01 1.931501462462361471e-06
4.623999999999999777e-01 2.171342422900029480e-06
4.786000000000000254e-01 2.098454293998640419e-06
4.954999999999999960e-01 1.839040373625944337e-06
5.129000000000000226e-01 2.912555287393110934e-06
5.309000000000000385e-01 3.142000000000000156e-06
5.494999999999999885e-01 3.282000000000000934e-06
5.688999999999999613e-01 3.453999998728792738e-06
5.887999999999999901e-01 3.520999994915556240e-06
6.095000000000000417e-01 3.573999991060529049e-06
6.310000000000000053e-01 3.486999987577920716e-06
6.531000000000000139e-01 3.434999984543527578e-06
6.761000000000000343e-01 3.406999980933494347e-06
6.997999999999999776e-01 3.282999977973275557e-06
7.244000000000000439e-01 3.194999975523691167e-06
7.499000000000000110e-01 3.117999973254419318e-06
7.762000000000000011e-01 3.069999970983259071e-06
8.034999999999999920e-01 3.125999967551812954e-06
8.317999999999999838e-01 3.111999965518421220e-06
8.609999999999999876e-01 3.246999961988117470e-06
8.912999999999999812e-01 3.448999955526992853e-06
9.225999999999999757e-01 3.825999949151366490e-06
9.549999999999999600e-01 3.998999945090894544e-06
9.886000000000000343e-01 3.989999941180354932e-06
1.022999999999999909e+00 4.060999831607162193e-06
1.058999999999999941e+00 4.137999164809018910e-06
1.096000000000000085e+00 4.219993969366106144e-06
1.135000000000000009e+00 4.361954519673307966e-06
1.175000000000000044e+00 4.508760685657157315e-06
1.215999999999999970e+00 4.654808303109660314e-06
1.258999999999999897e+00 4.805415732603133703e-06
1.302999999999999936e+00 4.969295656151809824e-06
1.348999999999999977e+00 5.140425343455087166e-06
1.395999999999999908e+00 5.180031647619939691e-06
1.445000000000000062e+00 4.682217143089023871e-06
1.495999999999999996e+00 3.906072309455888373e-06
1.548999999999999932e+00 5.978684474288080394e-06
1.602999999999999980e+00 6.228332426286816195e-06
1.659999999999999920e+00 6.324231194467260453e-06
1.717999999999999972e+00 6.219491374822884637e-06
1.778000000000000025e+00 5.782999387444678687e-06
1.840999999999999970e+00 6.352638141146966290e-06
1.905000000000000027e+00 7.004999999999999847e-06
1.971999999999999975e+00 6.550000000000001662e-06
2.041999999999999815e+00 5.971999826900357653e-06
2.112999999999999989e+00 7.126999493392984616e-06
2.188000000000000167e+00 6.502999272118782120e-06
2.265000000000000124e+00 6.984998918203360466e-06
2.343999999999999861e+00 7.154998608324445944e-06
2.427000000000000046e+00 7.224998311495670742e-06
2.512000000000000011e+00 7.446997967545756831e-06
2.600000000000000089e+00 7.662997567656847274e-06
2.692000000000000171e+00 7.871997211296653300e-06
2.786000000000000032e+00 8.102996847453642327e-06
2.883999999999999897e+00 8.342996376160315364e-06
2.984999999999999876e+00 8.597995980790980455e-06
3.089999999999999858e+00 8.845995521630011928e-06
3.198999999999999844e+00 9.085995014006576189e-06
3.310999999999999943e+00 9.311994414534678765e-06
3.427999999999999936e+00 9.539993589291405240e-06
3.548000000000000043e+00 9.810992704831427599e-06
3.673000000000000043e+00 1.009995795186595345e-05
3.802000000000000046e+00 1.038977826636387918e-05
3.935999999999999943e+00 1.066890085191833560e-05
4.073999999999999844e+00 1.097505964839093145e-05
4.216999999999999638e+00 1.122978814062035698e-05
4.365000000000000213e+00 1.146578864944046242e-05
4.519000000000000128e+00 1.161804263216986318e-05
4.676999999999999602e+00 1.170688338086701101e-05
4.841999999999999638e+00 1.234247711739221171e-05
5.011999999999999567e+00 1.285056970820173536e-05
5.187999999999999723e+00 1.307999963544348927e-05
5.370000000000000107e+00 1.322000000000000048e-05
5.559000000000000163e+00 1.357000000000000052e-05
5.753999999999999559e+00 1.395000000000000027e-05
5.956999999999999851e+00 1.427000000000000059e-05
6.166000000000000369e+00 1.466000000000000025e-05
6.383000000000000007e+00 1.505999999999999981e-05
6.607000000000000206e+00 1.548000000000000087e-05
6.839000000000000412e+00 1.590999999999999844e-05
7.078999999999999737e+00 1.635000000000000101e-05
7.328000000000000291e+00 1.684000000000000140e-05
7.586000000000000298e+00 1.735000000000000160e-05
7.852000000000000313e+00 1.788000000000000160e-05
8.128000000000000114e+00 1.843000000000000142e-05
8.413999999999999702e+00 1.898999999999999945e-05
8.710000000000000853e+00 1.957999999999999888e-05
9.016000000000000014e+00 2.016000000000000010e-05
9.333000000000000185e+00 2.074999999999999954e-05
9.660999999999999588e+00 2.135999999999999878e-05
1.000000000000000000e+01 2.197999999999999962e-05


==> anc/Relic_Mchi1_MApfactor2.06_Delta0.050_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
3.020000000000000115e-02 1.004999999999999907e-06
3.126000000000000306e-02 1.041000000000000070e-06
3.235999999999999988e-02 1.078999999999999961e-06
3.350000000000000200e-02 1.117999999999999926e-06
3.466999999999999943e-02 1.159000000000000042e-06
3.588999999999999829e-02 1.201000000000000021e-06
3.715000000000000246e-02 1.244999999999999938e-06
3.846000000000000113e-02 1.291000000000000006e-06
3.980999999999999817e-02 1.337000000000000074e-06
4.120999999999999663e-02 1.385999999999999944e-06
4.265999999999999653e-02 1.436000000000000100e-06
4.415999999999999787e-02 1.489000000000000059e-06
4.571000000000000063e-02 1.543000000000000092e-06
4.732000000000000095e-02 1.597999999999999989e-06
4.898000000000000270e-02 1.656999999999999975e-06
5.070000000000000201e-02 1.715999999999999960e-06
5.247999999999999887e-02 1.777999999999999960e-06
5.433000000000000329e-02 1.842999999999999973e-06
5.623000000000000220e-02 1.909999999999999924e-06
5.820999999999999786e-02 1.980000000000000101e-06
6.026000000000000106e-02 2.052000000000000005e-06
6.237000000000000183e-02 2.126000000000000058e-06
6.457000000000000239e-02 2.202999999999999914e-06
6.683000000000000052e-02 2.282999999999999995e-06
6.918000000000000538e-02 2.365999999999999878e-06
7.160999999999999310e-02 2.451999999999999986e-06
7.413000000000000145e-02 2.540999999999999897e-06
7.674000000000000266e-02 2.633000000000000032e-06
7.943000000000000060e-02 2.729000000000000045e-06
8.222000000000000142e-02 2.827999999999999859e-06
8.511000000000000509e-02 2.929999999999999899e-06
8.809999999999999776e-02 3.035999999999999816e-06
9.120000000000000329e-02 3.147000000000000109e-06
9.440999999999999392e-02 3.261000000000000203e-06
9.772000000000000131e-02 3.379000000000000174e-06
1.011999999999999983e-01 3.492000000000000193e-06
1.047000000000000014e-01 3.172999999999999944e-06
1.083999999999999964e-01 3.097000000000000164e-06
1.121999999999999942e-01 3.101000000000000041e-06
1.160999999999999949e-01 3.137999999999999856e-06
1.202000000000000013e-01 3.195999999999999978e-06
1.244999999999999996e-01 3.267999999999999882e-06
1.287999999999999978e-01 3.350000000000000113e-06
1.333999999999999908e-01 3.441999999999999825e-06
1.428999999999999992e-01 3.644000000000000178e-06
1.479000000000000037e-01 3.588000000000000206e-06
1.531000000000000139e-01 3.614000000000000042e-06
1.585000000000000020e-01 3.650999999999999857e-06
1.640999999999999959e-01 3.666999999999999789e-06
1.698000000000000065e-01 3.659000000000000035e-06
1.758000000000000118e-01 3.656999999999999884e-06
1.819999999999999951e-01 3.655999999999999809e-06
1.884000000000000119e-01 3.694000000000000123e-06
1.950000000000000067e-01 3.639999999999999878e-06
2.018000000000000071e-01 3.653000000000000007e-06
2.089000000000000024e-01 3.638999999999999803e-06
2.162999999999999923e-01 3.644999999999999830e-06
2.238999999999999879e-01 3.653000000000000007e-06
2.316999999999999893e-01 3.561999999999999947e-06
2.399000000000000021e-01 3.554000000000000193e-06
2.482999999999999929e-01 3.519000000000000104e-06
2.570000000000000062e-01 3.425999999999999894e-06
2.661000000000000032e-01 3.277000000000000134e-06
2.753999999999999782e-01 3.189999999999999951e-06
2.851000000000000201e-01 3.041999999999999843e-06
2.950999999999999734e-01 2.842000000000000064e-06
3.054999999999999938e-01 2.631999999999999957e-06
3.161999999999999811e-01 2.387000000000000185e-06
3.272999999999999798e-01 2.146999999999999942e-06
3.387999999999999901e-01 1.887999999999999965e-06
3.508000000000000007e-01 1.678999003578732108e-06
3.630999999999999783e-01 1.539995748493125542e-06
3.758000000000000229e-01 1.362981120195952634e-06
3.890000000000000124e-01 1.868789521176500070e-06
4.027000000000000024e-01 2.356507683850438267e-06
4.168999999999999928e-01 2.909552828389354409e-06
4.314999999999999947e-01 3.529868951629311171e-06
4.466999999999999860e-01 4.018299862610066009e-06
4.623999999999999777e-01 4.146216897101337321e-06
4.786000000000000254e-01 3.685884378996270856e-06
4.954999999999999960e-01 3.754343230421831835e-06
5.129000000000000226e-01 5.846000000000001288e-06
5.309000000000000385e-01 5.973999999999999893e-06
5.494999999999999885e-01 6.488999999868195788e-06
5.688999999999999613e-01 6.684999997016403893e-06
5.887999999999999901e-01 6.723999994092120017e-06
6.095000000000000417e-01 6.626999991408501865e-06
6.310000000000000053e-01 6.554999988655209931e-06
6.531000000000000139e-01 6.456999986213445445e-06
6.761000000000000343e-01 6.277999983988807958e-06
6.997999999999999776e-01 6.058999981805678009e-06
7.244000000000000439e-01 5.880999980059181801e-06
7.499000000000000110e-01 5.737999978052628357e-06
7.762000000000000011e-01 5.891999974711018717e-06
8.034999999999999920e-01 5.786999972816333227e-06
8.317999999999999838e-01 5.900999970161135753e-06
8.609999999999999876e-01 6.234999965221199476e-06
8.912999999999999812e-01 6.932999958938772971e-06
9.225999999999999757e-01 7.345999952912571579e-06
9.549999999999999600e-01 7.516999949393471274e-06
9.886000000000000343e-01 7.524999899882897706e-06
1.022999999999999909e+00 7.664999469866071673e-06
1.058999999999999941e+00 7.807996810846396513e-06
1.096000000000000085e+00 8.041976011484548321e-06
1.135000000000000009e+00 8.310806873312408577e-06
1.175000000000000044e+00 8.585957814512326297e-06
1.215999999999999970e+00 8.858811336060910387e-06
1.258999999999999897e+00 9.153176409487331260e-06
1.302999999999999936e+00 9.505198215690756266e-06
1.348999999999999977e+00 9.730902466089033038e-06
1.395999999999999908e+00 9.123667118131904139e-06
1.445000000000000062e+00 7.719826958328425946e-06
1.495999999999999996e+00 6.777313994754919007e-06
1.548999999999999932e+00 1.153618387981349663e-05
1.602999999999999980e+00 1.178631128503802785e-05
1.659999999999999920e+00 1.174485026810710689e-05
1.717999999999999972e+00 1.109697821942253528e-05
1.778000000000000025e+00 1.039769099393242089e-05
1.840999999999999970e+00 1.255000000000000012e-05
1.905000000000000027e+00 1.199000000000000040e-05
1.971999999999999975e+00 1.047999987649927045e-05
2.041999999999999815e+00 1.213999947831302170e-05
2.112999999999999989e+00 1.252999908892346451e-05
2.188000000000000167e+00 1.304999866587742292e-05
2.265000000000000124e+00 1.340999825749477340e-05
2.343999999999999861e+00 1.338999787443948668e-05
2.427000000000000046e+00 1.377999740148495726e-05
2.512000000000000011e+00 1.416999692448095815e-05
2.600000000000000089e+00 1.449999642860982247e-05
2.692000000000000171e+00 1.487999591494629001e-05
2.786000000000000032e+00 1.525999534881385220e-05
2.883999999999999897e+00 1.563999482866396674e-05
2.984999999999999876e+00 1.602999409983033510e-05
3.089999999999999858e+00 1.635999346658771622e-05
3.198999999999999844e+00 1.666999281654172569e-05
3.310999999999999943e+00 1.694999204269090112e-05
3.427999999999999936e+00 1.725999098109894713e-05
3.548000000000000043e+00 1.762996635431620873e-05
3.673000000000000043e+00 1.799980645418459212e-05
3.802000000000000046e+00 1.835898535525074148e-05
3.935999999999999943e+00 1.876509718111278409e-05
4.073999999999999844e+00 1.913863364649873416e-05
4.216999999999999638e+00 1.943621825365923682e-05
4.365000000000000213e+00 1.966517528682893494e-05
4.519000000000000128e+00 1.968110810983336522e-05
4.676999999999999602e+00 2.066692896125192855e-05
4.841999999999999638e+00 2.105629906433646297e-05
5.011999999999999567e+00 2.187323963911919571e-05
5.187999999999999723e+00 2.195000000000000160e-05
5.370000000000000107e+00 2.246000000000000180e-05
5.559000000000000163e+00 2.313000000000000047e-05
5.753999999999999559e+00 2.366000000000000048e-05
5.956999999999999851e+00 2.426000000000000151e-05
6.166000000000000369e+00 2.494999999999999998e-05
6.383000000000000007e+00 2.566000000000000166e-05
6.607000000000000206e+00 2.642000000000000115e-05
6.839000000000000412e+00 2.720000000000000046e-05
7.078999999999999737e+00 2.807000000000000060e-05
7.328000000000000291e+00 2.898999999999999857e-05
7.586000000000000298e+00 2.994999999999999954e-05
7.852000000000000313e+00 3.096000000000000173e-05
8.128000000000000114e+00 3.202000000000000175e-05
8.413999999999999702e+00 3.312000000000000138e-05
8.710000000000000853e+00 3.426000000000000063e-05
9.016000000000000014e+00 3.539999999999999988e-05
9.333000000000000185e+00 3.657999999999999875e-05
9.660999999999999588e+00 3.780999999999999883e-05
1.000000000000000000e+01 3.909000000000000013e-05


==> anc/Relic_Mchi1_MApfactor2.11_Delta0.100_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.862000000000000113e-02 1.024999999999999927e-06
1.927999999999999853e-02 1.064000000000000104e-06
1.994999999999999898e-02 1.103000000000000070e-06
2.065000000000000169e-02 1.145000000000000049e-06
2.137999999999999970e-02 1.187000000000000028e-06
2.213000000000000037e-02 1.232000000000000020e-06
2.290999999999999981e-02 1.278000000000000088e-06
2.370999999999999844e-02 1.325000000000000019e-06
2.454999999999999891e-02 1.374999999999999964e-06
2.540999999999999856e-02 1.425999999999999984e-06
2.630000000000000046e-02 1.480000000000000018e-06
2.723000000000000073e-02 1.534999999999999915e-06
2.818000000000000019e-02 1.593000000000000037e-06
2.917000000000000148e-02 1.652000000000000023e-06
3.020000000000000115e-02 1.712999999999999947e-06
3.126000000000000306e-02 1.777000000000000096e-06
3.235999999999999988e-02 1.842999999999999973e-06
3.350000000000000200e-02 1.912000000000000074e-06
3.466999999999999943e-02 1.983999999999999978e-06
3.588999999999999829e-02 2.058000000000000032e-06
3.715000000000000246e-02 2.134999999999999888e-06
3.846000000000000113e-02 2.213999999999999893e-06
3.980999999999999817e-02 2.297000000000000200e-06
4.120999999999999663e-02 2.382999999999999885e-06
4.265999999999999653e-02 2.471999999999999795e-06
4.415999999999999787e-02 2.563999999999999931e-06
4.571000000000000063e-02 2.659999999999999943e-06
4.732000000000000095e-02 2.759000000000000181e-06
4.898000000000000270e-02 2.861999999999999873e-06
5.070000000000000201e-02 2.967999999999999789e-06
5.247999999999999887e-02 3.079000000000000082e-06
5.433000000000000329e-02 3.193999999999999828e-06
5.623000000000000220e-02 3.312999999999999874e-06
5.820999999999999786e-02 3.436999999999999873e-06
6.026000000000000106e-02 3.565000000000000172e-06
6.237000000000000183e-02 3.698000000000000000e-06
6.457000000000000239e-02 3.836000000000000203e-06
6.683000000000000052e-02 3.979000000000000359e-06
6.918000000000000538e-02 4.126999999999999619e-06
7.160999999999999310e-02 4.281000000000000178e-06
7.413000000000000145e-02 4.441000000000000340e-06
7.674000000000000266e-02 4.605999999999999607e-06
7.943000000000000060e-02 4.777999999999999824e-06
8.222000000000000142e-02 4.955999999999999644e-06
8.511000000000000509e-02 5.141000000000000414e-06
8.809999999999999776e-02 5.332999999999999592e-06
9.120000000000000329e-02 5.531000000000000068e-06
9.440999999999999392e-02 5.737000000000000298e-06
9.772000000000000131e-02 5.946000000000000330e-06
1.011999999999999983e-01 5.574999999999999986e-06
1.047000000000000014e-01 5.348000000000000296e-06
1.083999999999999964e-01 5.332999999999999592e-06
1.121999999999999942e-01 5.389000000000000412e-06
1.160999999999999949e-01 5.484000000000000349e-06
1.202000000000000013e-01 5.606999999999999849e-06
1.244999999999999996e-01 5.737999999999999950e-06
1.287999999999999978e-01 5.910999999999999818e-06
1.333999999999999908e-01 6.085000000000000185e-06
1.380000000000000115e-01 6.274000000000000409e-06
1.428999999999999992e-01 6.168000000000000068e-06
1.479000000000000037e-01 6.323999999999999930e-06
1.531000000000000139e-01 6.301000000000000319e-06
1.585000000000000020e-01 6.408000000000000311e-06
1.640999999999999959e-01 6.391000000000000305e-06
1.698000000000000065e-01 6.384999999999999854e-06
1.758000000000000118e-01 6.428000000000000120e-06
1.819999999999999951e-01 6.423999999999999819e-06
1.884000000000000119e-01 6.411999999999999765e-06
1.950000000000000067e-01 6.409999999999999615e-06
2.018000000000000071e-01 6.413000000000000264e-06
2.089000000000000024e-01 6.442999999999999976e-06
2.162999999999999923e-01 6.433000000000000072e-06
2.238999999999999879e-01 6.338999999999999786e-06
2.316999999999999893e-01 6.260000000000000204e-06
2.399000000000000021e-01 6.258000000000000054e-06
2.482999999999999929e-01 6.129999999999999754e-06
2.570000000000000062e-01 5.878000000000000304e-06
2.661000000000000032e-01 5.721999999999999595e-06
2.753999999999999782e-01 5.523999999999999966e-06
2.851000000000000201e-01 5.142999999999999718e-06
2.950999999999999734e-01 4.794000000000000179e-06
3.054999999999999938e-01 4.402000000000000375e-06
3.161999999999999811e-01 3.979000000000000359e-06
3.272999999999999798e-01 3.516999999999999954e-06
3.387999999999999901e-01 3.109999999999999870e-06
3.508000000000000007e-01 2.785996862407363064e-06
3.630999999999999783e-01 2.653984400498240104e-06
3.758000000000000229e-01 2.955857622117271026e-06
3.890000000000000124e-01 3.930813863801711300e-06
4.027000000000000024e-01 4.903730184602102746e-06
4.168999999999999928e-01 6.004180861574410279e-06
4.314999999999999947e-01 6.999688637147577120e-06
4.466999999999999860e-01 7.469031949838263339e-06
4.623999999999999777e-01 6.921119293946483193e-06
4.786000000000000254e-01 5.950957239971595775e-06
4.954999999999999960e-01 1.029999999999999964e-05
5.129000000000000226e-01 1.081999999999999974e-05
5.309000000000000385e-01 1.162000000000000394e-05
5.494999999999999885e-01 1.183999999722385135e-05
5.688999999999999613e-01 1.206999999334863445e-05
5.887999999999999901e-01 1.194999998976403452e-05
6.095000000000000417e-01 1.184999998616026604e-05
6.310000000000000053e-01 1.176999998275125396e-05
6.531000000000000139e-01 1.136999997947895268e-05
6.761000000000000343e-01 1.099999997694278711e-05
6.997999999999999776e-01 1.063999997444948639e-05
7.244000000000000439e-01 1.037999997220377245e-05
7.499000000000000110e-01 1.054999996892965137e-05
7.762000000000000011e-01 1.043999996621868790e-05
8.034999999999999920e-01 1.054999996157484565e-05
8.317999999999999838e-01 1.097999995721759563e-05
8.609999999999999876e-01 1.206999995006518986e-05
8.912999999999999812e-01 1.319999994030579248e-05
9.225999999999999757e-01 1.344999993611662432e-05
9.549999999999999600e-01 1.351999992055368920e-05
9.886000000000000343e-01 1.377999957306323972e-05
1.022999999999999909e+00 1.404999754505116252e-05
1.058999999999999941e+00 1.441998365991986689e-05
1.096000000000000085e+00 1.491983744363586451e-05
1.135000000000000009e+00 1.542905171356756530e-05
1.175000000000000044e+00 1.593495868927802191e-05
1.215999999999999970e+00 1.648505039590324935e-05
1.258999999999999897e+00 1.713153627646730732e-05
1.302999999999999936e+00 1.770832747276483777e-05
1.348999999999999977e+00 1.721960849505772557e-05
1.395999999999999908e+00 1.499429849550541005e-05
1.445000000000000062e+00 1.233295815620918639e-05
1.495999999999999996e+00 2.093368567533831324e-05
1.548999999999999932e+00 2.149982923950867234e-05
1.602999999999999980e+00 2.170123274327571996e-05
1.659999999999999920e+00 2.089417004639359564e-05
1.717999999999999972e+00 1.907024505478584935e-05
1.778000000000000025e+00 2.303000000000000142e-05
1.840999999999999970e+00 2.358000000000000802e-05
1.905000000000000027e+00 1.934999996499563778e-05
1.971999999999999975e+00 2.050999945261471749e-05
2.041999999999999815e+00 2.429999874317227682e-05
2.112999999999999989e+00 2.311999823140915394e-05
2.188000000000000167e+00 2.484999754302256598e-05
2.265000000000000124e+00 2.466999705166967834e-05
2.343999999999999861e+00 2.523999648905792608e-05
2.427000000000000046e+00 2.593999576522198745e-05
2.512000000000000011e+00 2.652999517139398769e-05
2.600000000000000089e+00 2.714999438140242190e-05
2.692000000000000171e+00 2.777999369012170569e-05
2.786000000000000032e+00 2.840999287011435333e-05
2.883999999999999897e+00 2.902999211094031950e-05
2.984999999999999876e+00 2.955999131268649535e-05
3.089999999999999858e+00 3.002999019362177210e-05
3.198999999999999844e+00 3.039998944325784724e-05
3.310999999999999943e+00 3.075998839708432000e-05
3.427999999999999936e+00 3.121997381362174830e-05
3.548000000000000043e+00 3.170984174606816293e-05
3.673000000000000043e+00 3.221909398591955598e-05
3.802000000000000046e+00 3.275529867568273819e-05
3.935999999999999943e+00 3.340790136290636549e-05
4.073999999999999844e+00 3.383774516715549373e-05
4.216999999999999638e+00 3.427853127427954655e-05
4.365000000000000213e+00 3.438693927929009446e-05
4.519000000000000128e+00 3.594418276032069836e-05
4.676999999999999602e+00 3.653973169635181339e-05
4.841999999999999638e+00 3.808043181257164249e-05
5.011999999999999567e+00 3.830999963835391380e-05
5.187999999999999723e+00 3.915999999999999776e-05
5.370000000000000107e+00 4.042999999999999746e-05
5.559000000000000163e+00 4.152000000000000227e-05
5.753999999999999559e+00 4.266000000000000152e-05
5.956999999999999851e+00 4.399999999999999886e-05
6.166000000000000369e+00 4.539999999999999900e-05
6.383000000000000007e+00 4.688999999999999999e-05
6.607000000000000206e+00 4.843999999999999700e-05
6.839000000000000412e+00 5.012000000000000125e-05
7.078999999999999737e+00 5.192999999999999916e-05
7.328000000000000291e+00 5.382999999999999791e-05
7.586000000000000298e+00 5.581999999999999750e-05
7.852000000000000313e+00 5.792000000000000111e-05
8.128000000000000114e+00 6.005999999999999756e-05
8.413999999999999702e+00 6.232999999999999446e-05
8.710000000000000853e+00 6.457999999999999494e-05
9.016000000000000014e+00 6.690999999999999465e-05
9.333000000000000185e+00 6.933000000000000198e-05
9.660999999999999588e+00 7.184000000000000336e-05
1.000000000000000000e+01 7.444999999999999361e-05


==> anc/Relic_Mchi1_MApfactor2.21_Delta0.200_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.393000000000000046e-06
3.715000000000000246e-02 6.063000000000000226e-06
3.846000000000000113e-02 6.302999999999999623e-06
3.980999999999999817e-02 6.552000000000000119e-06
4.120999999999999663e-02 6.810999999999999672e-06
4.265999999999999653e-02 7.079999999999999976e-06
4.415999999999999787e-02 7.359000000000000185e-06
4.571000000000000063e-02 7.649999999999999601e-06
4.732000000000000095e-02 7.951999999999999420e-06
4.898000000000000270e-02 8.264999999999999642e-06
5.070000000000000201e-02 8.592000000000000069e-06
5.247999999999999887e-02 8.930999999999999703e-06
5.433000000000000329e-02 9.285000000000000040e-06
5.623000000000000220e-02 9.650999999999999586e-06
5.820999999999999786e-02 1.003000000000000053e-05
6.026000000000000106e-02 1.042000000000000018e-05
6.237000000000000183e-02 1.082999999999999965e-05
6.457000000000000239e-02 1.126000000000000061e-05
6.683000000000000052e-02 1.169999999999999979e-05
6.918000000000000538e-02 1.217000000000000037e-05
7.160999999999999310e-02 1.264999999999999916e-05
7.413000000000000145e-02 1.314999999999999946e-05
7.674000000000000266e-02 1.366999999999999956e-05
7.943000000000000060e-02 1.420999999999999947e-05
8.222000000000000142e-02 1.476999999999999919e-05
8.511000000000000509e-02 1.535000000000000042e-05
8.809999999999999776e-02 1.595999999999999966e-05
9.120000000000000329e-02 1.658000000000000050e-05
9.440999999999999392e-02 1.716999999999999993e-05
9.772000000000000131e-02 1.561000000000000132e-05
1.011999999999999983e-01 1.531000000000000080e-05
1.047000000000000014e-01 1.539000000000000003e-05
1.083999999999999964e-01 1.563000000000000112e-05
1.121999999999999942e-01 1.597000000000000126e-05
1.160999999999999949e-01 1.637999999999999903e-05
1.202000000000000013e-01 1.684999999999999961e-05
1.244999999999999996e-01 1.737000000000000141e-05
1.287999999999999978e-01 1.792999999999999943e-05
1.333999999999999908e-01 1.853000000000000046e-05
1.380000000000000115e-01 1.828999999999999937e-05
1.428999999999999992e-01 1.845000000000000123e-05
1.479000000000000037e-01 1.872999999999999855e-05
1.531000000000000139e-01 1.885000000000000079e-05
1.585000000000000020e-01 1.887999999999999881e-05
1.640999999999999959e-01 1.893000000000000002e-05
1.698000000000000065e-01 1.898000000000000124e-05
1.758000000000000118e-01 1.927000000000000016e-05
1.819999999999999951e-01 1.902999999999999906e-05
1.884000000000000119e-01 1.915999999999999951e-05
1.950000000000000067e-01 1.913999999999999971e-05
2.018000000000000071e-01 1.923000000000000054e-05
2.089000000000000024e-01 1.932999999999999958e-05
2.162999999999999923e-01 1.891000000000000021e-05
2.238999999999999879e-01 1.894999999999999983e-05
2.316999999999999893e-01 1.879999999999999957e-05
2.399000000000000021e-01 1.834999999999999880e-05
2.482999999999999929e-01 1.760999999999999911e-05
2.570000000000000062e-01 1.720000000000000134e-05
2.661000000000000032e-01 1.643000000000000024e-05
2.753999999999999782e-01 1.540000000000000163e-05
2.851000000000000201e-01 1.415000000000000005e-05
2.950999999999999734e-01 1.298999999999999930e-05
3.054999999999999938e-01 1.169999999999999979e-05
3.161999999999999811e-01 1.034999999999999916e-05
3.272999999999999798e-01 9.211999999999999215e-06
3.387999999999999901e-01 8.468999999999999722e-06
3.508000000000000007e-01 7.309935196256721577e-06
3.630999999999999783e-01 1.044917915189182756e-05
3.758000000000000229e-01 1.319362929446600782e-05
3.890000000000000124e-01 1.630696420852397678e-05
4.027000000000000024e-01 1.985663498169164509e-05
4.168999999999999928e-01 2.262090160636895042e-05
4.314999999999999947e-01 2.330489660422302146e-05
4.466999999999999860e-01 2.044552832574376809e-05
4.623999999999999777e-01 2.195448506201128232e-05
4.786000000000000254e-01 3.287999999999999690e-05
4.954999999999999960e-01 3.350000000000000113e-05
5.129000000000000226e-01 3.657999999923800791e-05
5.309000000000000385e-01 3.754999999106750018e-05
5.494999999999999885e-01 3.811999998303515074e-05
5.688999999999999613e-01 3.748999997585805179e-05
5.887999999999999901e-01 3.713999996871861941e-05
6.095000000000000417e-01 3.666999996198241652e-05
6.310000000000000053e-01 3.566999995624368979e-05
6.531000000000000139e-01 3.446999995141876444e-05
6.761000000000000343e-01 3.354999994675206894e-05
6.997999999999999776e-01 3.278999993952656669e-05
7.244000000000000439e-01 3.373999993297668051e-05
7.499000000000000110e-01 3.319999993103648896e-05
7.762000000000000011e-01 3.405999992296241020e-05
8.034999999999999920e-01 3.606999991177260630e-05
8.317999999999999838e-01 4.025999989414571399e-05
8.609999999999999876e-01 4.255999988039356658e-05
8.912999999999999812e-01 4.365999986852214874e-05
9.225999999999999757e-01 4.378999971329533173e-05
9.549999999999999600e-01 4.472999831213221860e-05
9.886000000000000343e-01 4.567998949867877530e-05
1.022999999999999909e+00 4.718992903229330690e-05
1.058999999999999941e+00 4.888925141673357500e-05
1.096000000000000085e+00 5.063567391996679358e-05
1.135000000000000009e+00 5.239636182090321272e-05
1.175000000000000044e+00 5.431761807547227450e-05
1.215999999999999970e+00 5.663734542221113191e-05
1.258999999999999897e+00 5.826880247227563962e-05
1.302999999999999936e+00 5.466125632554544208e-05
1.348999999999999977e+00 4.580631414262985237e-05
1.395999999999999908e+00 4.043900112903259426e-05
1.445000000000000062e+00 6.961964805950329000e-05
1.495999999999999996e+00 7.141759765315859533e-05
1.548999999999999932e+00 7.138791319393006038e-05
1.602999999999999980e+00 6.732597084181282221e-05
1.659999999999999920e+00 6.299691619037510383e-05
1.717999999999999972e+00 7.778999999999999890e-05
1.778000000000000025e+00 7.336000000000001591e-05
1.840999999999999970e+00 6.591999950245182262e-05
1.905000000000000027e+00 7.618999810679213372e-05
1.971999999999999975e+00 7.747999672743903650e-05
2.041999999999999815e+00 8.166999517108629173e-05
2.112999999999999989e+00 8.342999359051170934e-05
2.188000000000000167e+00 8.364999214663356504e-05
2.265000000000000124e+00 8.615999061243547776e-05
2.343999999999999861e+00 8.847998878196828123e-05
2.427000000000000046e+00 9.040998700377082245e-05
2.512000000000000011e+00 9.252998500724086018e-05
2.600000000000000089e+00 9.454998301147411960e-05
2.692000000000000171e+00 9.660998060985950407e-05
2.786000000000000032e+00 9.848997834206111700e-05
2.883999999999999897e+00 9.999997604530645647e-05
2.984999999999999876e+00 1.012999735833684724e-04
3.089999999999999858e+00 1.022999709307670916e-04
3.198999999999999844e+00 1.032999679708555981e-04
3.310999999999999943e+00 1.043998725835227590e-04
3.427999999999999936e+00 1.052992295830458753e-04
3.548000000000000043e+00 1.062956843393304135e-04
3.673000000000000043e+00 1.076773642261185640e-04
3.802000000000000046e+00 1.091940163715252954e-04
3.935999999999999943e+00 1.104503059898746478e-04
4.073999999999999844e+00 1.113772023799276909e-04
4.216999999999999638e+00 1.112407843476316153e-04
4.365000000000000213e+00 1.170601466652827500e-04
4.519000000000000128e+00 1.194842301708417875e-04
4.676999999999999602e+00 1.243584372493014133e-04
4.841999999999999638e+00 1.254000000000000123e-04
5.011999999999999567e+00 1.288999999999999890e-04
5.187999999999999723e+00 1.332999999999999875e-04
5.370000000000000107e+00 1.369999999999999961e-04
5.559000000000000163e+00 1.414000000000000218e-04
5.753999999999999559e+00 1.462000000000000300e-04
5.956999999999999851e+00 1.513000000000000185e-04
6.166000000000000369e+00 1.567000000000000142e-04
6.383000000000000007e+00 1.624000000000000172e-04
6.607000000000000206e+00 1.686000000000000324e-04
6.839000000000000412e+00 1.751000000000000278e-04
7.078999999999999737e+00 1.820000000000000328e-04
7.328000000000000291e+00 1.891000000000000428e-04
7.586000000000000298e+00 1.967000000000000649e-04
7.852000000000000313e+00 2.045000000000000648e-04
8.128000000000000114e+00 2.126000000000000448e-04
8.413999999999999702e+00 2.206999999999999977e-04
8.710000000000000853e+00 2.291000000000000122e-04
9.016000000000000014e+00 2.378000000000000068e-04
9.333000000000000185e+00 2.468999999999999841e-04
9.660999999999999588e+00 2.562999999999999957e-04
1.000000000000000000e+01 2.662000000000000195e-04


==> anc/Relic_Mchi1_MApfactor2.31_Delta0.300_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 3.604999999999999789e-06
1.566999999999999990e-02 6.107999999999999796e-06
1.621999999999999831e-02 6.362000000000000244e-06
1.678999999999999937e-02 6.625999999999999749e-06
1.737999999999999962e-02 6.900999999999999657e-06
1.798999999999999905e-02 7.187999999999999620e-06
1.862000000000000113e-02 7.486999999999999637e-06
1.927999999999999853e-02 7.795999999999999558e-06
1.994999999999999898e-02 8.118999999999999684e-06
2.065000000000000169e-02 8.456000000000000015e-06
2.137999999999999970e-02 8.807000000000000551e-06
2.213000000000000037e-02 9.173000000000000096e-06
2.290999999999999981e-02 9.554000000000000345e-06
2.370999999999999844e-02 9.952999999999999405e-06
2.454999999999999891e-02 1.037000000000000066e-05
2.540999999999999856e-02 1.079999999999999993e-05
2.630000000000000046e-02 1.125000000000000071e-05
2.723000000000000073e-02 1.170999999999999969e-05
2.818000000000000019e-02 1.219000000000000018e-05
2.917000000000000148e-02 1.270000000000000038e-05
3.020000000000000115e-02 1.323000000000000039e-05
3.126000000000000306e-02 1.378000000000000020e-05
3.235999999999999988e-02 1.434999999999999983e-05
3.350000000000000200e-02 1.494999999999999916e-05
3.466999999999999943e-02 1.556999999999999831e-05
3.588999999999999829e-02 1.620999999999999896e-05
3.715000000000000246e-02 1.688999999999999923e-05
3.846000000000000113e-02 1.758999999999999930e-05
3.980999999999999817e-02 1.832000000000000078e-05
4.120999999999999663e-02 1.908000000000000028e-05
4.265999999999999653e-02 1.987999999999999940e-05
4.415999999999999787e-02 2.069999999999999832e-05
4.571000000000000063e-02 2.156000000000000025e-05
4.732000000000000095e-02 2.245000000000000020e-05
4.898000000000000270e-02 2.339000000000000137e-05
5.070000000000000201e-02 2.436000000000000055e-05
5.247999999999999887e-02 2.536999999999999935e-05
5.433000000000000329e-02 2.642000000000000115e-05
5.623000000000000220e-02 2.752000000000000079e-05
5.820999999999999786e-02 2.866000000000000004e-05
6.026000000000000106e-02 2.985000000000000050e-05
6.237000000000000183e-02 3.109000000000000218e-05
6.457000000000000239e-02 3.237999999999999830e-05
6.683000000000000052e-02 3.372999999999999723e-05
6.918000000000000538e-02 3.512999999999999738e-05
7.160999999999999310e-02 3.657999999999999875e-05
7.413000000000000145e-02 3.809999999999999775e-05
7.674000000000000266e-02 3.967999999999999956e-05
7.943000000000000060e-02 4.132999999999999901e-05
8.222000000000000142e-02 4.304000000000000127e-05
8.511000000000000509e-02 4.483000000000000277e-05
8.809999999999999776e-02 4.666999999999999870e-05
9.120000000000000329e-02 4.781999999999999955e-05
9.440999999999999392e-02 4.321000000000000134e-05
9.772000000000000131e-02 4.288999999999999763e-05
1.011999999999999983e-01 4.335999999999999821e-05
1.047000000000000014e-01 4.420999999999999854e-05
1.083999999999999964e-01 4.530999999999999817e-05
1.121999999999999942e-01 4.661000000000000267e-05
1.160999999999999949e-01 4.806999999999999885e-05
1.202000000000000013e-01 4.967999999999999868e-05
1.244999999999999996e-01 5.139000000000000095e-05
1.287999999999999978e-01 5.292000000000000154e-05
1.333999999999999908e-01 5.268999999999999866e-05
1.428999999999999992e-01 5.407000000000000239e-05
1.479000000000000037e-01 5.403999999999999760e-05
1.585000000000000020e-01 5.466999999999999665e-05
1.640999999999999959e-01 5.458000000000000259e-05
1.698000000000000065e-01 5.557999999999999979e-05
1.758000000000000118e-01 5.518999999999999844e-05
1.819999999999999951e-01 5.565999999999999903e-05
1.884000000000000119e-01 5.554000000000000018e-05
1.950000000000000067e-01 5.586999999999999871e-05
2.018000000000000071e-01 5.606999999999999680e-05
2.089000000000000024e-01 5.492000000000000272e-05
2.162999999999999923e-01 5.565999999999999903e-05
2.238999999999999879e-01 5.495000000000000074e-05
2.316999999999999893e-01 5.322000000000000206e-05
2.399000000000000021e-01 5.157999999999999743e-05
2.482999999999999929e-01 5.030999999999999773e-05
2.570000000000000062e-01 4.771999999999999712e-05
2.661000000000000032e-01 4.470999999999999714e-05
2.753999999999999782e-01 4.138000000000000022e-05
2.851000000000000201e-01 3.786000000000000004e-05
2.950999999999999734e-01 3.376999999999999685e-05
3.054999999999999938e-01 2.998000000000000095e-05
3.161999999999999811e-01 2.678999999999999931e-05
3.272999999999999798e-01 2.504000000000000082e-05
3.387999999999999901e-01 1.855999999999999848e-05
3.508000000000000007e-01 3.373581535457135697e-05
3.630999999999999783e-01 4.221867433882652650e-05
3.758000000000000229e-01 5.190366095654824226e-05
3.890000000000000124e-01 6.230785055155949330e-05
4.027000000000000024e-01 7.066365496340315815e-05
4.168999999999999928e-01 6.784765647504438523e-05
4.314999999999999947e-01 5.806445057376182531e-05
4.466999999999999860e-01 9.487241432899797271e-05
4.623999999999999777e-01 1.018999999999999968e-04
4.786000000000000254e-01 1.058999999999999991e-04
4.954999999999999960e-01 1.123999999931096728e-04
5.129000000000000226e-01 1.144999999737729781e-04
5.309000000000000385e-01 1.169999999556739913e-04
5.494999999999999885e-01 1.144999999385784610e-04
5.688999999999999613e-01 1.124999999223963020e-04
5.887999999999999901e-01 1.121999999052849145e-04
6.095000000000000417e-01 1.080999998920958343e-04
6.310000000000000053e-01 1.052999998796212206e-04
6.531000000000000139e-01 1.029999998668788212e-04
6.761000000000000343e-01 1.018999998531735032e-04
6.997999999999999776e-01 1.039999998349967829e-04
7.244000000000000439e-01 1.038999998216164788e-04
7.499000000000000110e-01 1.086999997981144940e-04
7.762000000000000011e-01 1.161999997624303844e-04
8.034999999999999920e-01 1.287999997210754523e-04
8.317999999999999838e-01 1.350999996918947918e-04
8.609999999999999876e-01 1.346999996783130628e-04
8.912999999999999812e-01 1.378999988669584679e-04
9.225999999999999757e-01 1.409999930940882430e-04
9.549999999999999600e-01 1.443999543336964568e-04
9.886000000000000343e-01 1.497996130106476619e-04
1.022999999999999909e+00 1.553968325650118335e-04
1.058999999999999941e+00 1.611811510473884241e-04
1.096000000000000085e+00 1.670966856787611528e-04
1.135000000000000009e+00 1.738569306656196939e-04
1.175000000000000044e+00 1.814051687810537376e-04
1.215999999999999970e+00 1.845192322221257924e-04
1.258999999999999897e+00 1.670999865478336132e-04
1.302999999999999936e+00 1.367779824716309415e-04
1.348999999999999977e+00 2.155741890328286491e-04
1.395999999999999908e+00 2.240931680713442742e-04
1.445000000000000062e+00 2.292919523497869870e-04
1.495999999999999996e+00 2.266539078771142798e-04
1.548999999999999932e+00 2.087029228531736352e-04
1.602999999999999980e+00 2.458670044891469379e-04
1.659999999999999920e+00 2.573000000000000200e-04
1.717999999999999972e+00 2.365000000000000023e-04
1.778000000000000025e+00 2.223999976330219249e-04
1.840999999999999970e+00 2.680999930350856349e-04
1.905000000000000027e+00 2.419999899675634491e-04
1.971999999999999975e+00 2.604999850201529282e-04
2.041999999999999815e+00 2.708999803329019971e-04
2.112999999999999989e+00 2.753999753820734597e-04
2.188000000000000167e+00 2.847999696493129051e-04
2.265000000000000124e+00 2.930999646031509968e-04
2.343999999999999861e+00 3.002999592286174544e-04
2.427000000000000046e+00 3.075999530698876388e-04
2.512000000000000011e+00 3.147999469754727479e-04
2.600000000000000089e+00 3.218999396386779577e-04
2.692000000000000171e+00 3.280999327057488885e-04
2.786000000000000032e+00 3.334999257427181192e-04
2.883999999999999897e+00 3.375999182982167149e-04
2.984999999999999876e+00 3.409999102212044855e-04
3.089999999999999858e+00 3.449998932316683401e-04
3.198999999999999844e+00 3.485993446838590924e-04
3.310999999999999943e+00 3.511961367958764011e-04
3.427999999999999936e+00 3.523783154668614888e-04
3.548000000000000043e+00 3.551905277719633589e-04
3.673000000000000043e+00 3.573956163686875238e-04
3.802000000000000046e+00 3.605129862736559053e-04
3.935999999999999943e+00 3.616356388024044902e-04
4.073999999999999844e+00 3.611609391874019671e-04
4.216999999999999638e+00 3.801153620048294216e-04
4.365000000000000213e+00 3.952028704838904155e-04
4.519000000000000128e+00 4.018000000000001171e-04
4.676999999999999602e+00 4.070999999999999749e-04
4.841999999999999638e+00 4.194000000000000028e-04
5.011999999999999567e+00 4.328000000000000033e-04
5.187999999999999723e+00 4.450999999999999770e-04
5.370000000000000107e+00 4.600000000000001223e-04
5.559000000000000163e+00 4.761000000000001342e-04
5.753999999999999559e+00 4.932000000000000620e-04
5.956999999999999851e+00 5.112000000000000658e-04
6.166000000000000369e+00 5.302000000000000940e-04
6.383000000000000007e+00 5.512000000000000623e-04
6.607000000000000206e+00 5.732000000000000550e-04
6.839000000000000412e+00 5.962000000000000719e-04
7.078999999999999737e+00 6.204000000000001180e-04
7.328000000000000291e+00 6.457000000000001367e-04
7.586000000000000298e+00 6.722000000000000761e-04
7.852000000000000313e+00 6.991000000000000252e-04
8.128000000000000114e+00 7.265000000000000407e-04
8.413999999999999702e+00 7.550999999999999769e-04
8.710000000000000853e+00 7.849000000000000508e-04
9.016000000000000014e+00 8.159000000000000453e-04
9.333000000000000185e+00 8.480000000000000124e-04
9.660999999999999588e+00 8.819999999999999715e-04
1.000000000000000000e+01 9.175000000000000213e-04


==> anc/Relic_Mchi1_MApfactor2.41_Delta0.400_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 9.153000000000000288e-06
1.034999999999999983e-02 9.547000000000000242e-06
1.072000000000000036e-02 9.959000000000000702e-06
1.108999999999999916e-02 1.039000000000000047e-05
1.148000000000000062e-02 1.083999999999999955e-05
1.188999999999999953e-02 1.131000000000000013e-05
1.230000000000000017e-02 1.179000000000000062e-05
1.273999999999999959e-02 1.230000000000000082e-05
1.318000000000000074e-02 1.284000000000000073e-05
1.365000000000000067e-02 1.340000000000000045e-05
1.413000000000000020e-02 1.397999999999999998e-05
1.461999999999999932e-02 1.457999999999999932e-05
1.514000000000000068e-02 1.521000000000000006e-05
1.566999999999999990e-02 1.586999999999999883e-05
1.621999999999999831e-02 1.656000000000000069e-05
1.678999999999999937e-02 1.728000000000000057e-05
1.737999999999999962e-02 1.802999999999999847e-05
1.798999999999999905e-02 1.881000000000000117e-05
1.862000000000000113e-02 1.963000000000000010e-05
1.927999999999999853e-02 2.048000000000000043e-05
1.994999999999999898e-02 2.137000000000000038e-05
2.065000000000000169e-02 2.229999999999999994e-05
2.137999999999999970e-02 2.326999999999999913e-05
2.213000000000000037e-02 2.428000000000000132e-05
2.290999999999999981e-02 2.534000000000000133e-05
2.370999999999999844e-02 2.644000000000000096e-05
2.454999999999999891e-02 2.758999999999999842e-05
2.540999999999999856e-02 2.879000000000000049e-05
2.630000000000000046e-02 3.004000000000000038e-05
2.723000000000000073e-02 3.135000000000000308e-05
2.818000000000000019e-02 3.270999999999999684e-05
2.917000000000000148e-02 3.413000000000000018e-05
3.020000000000000115e-02 3.562000000000000116e-05
3.126000000000000306e-02 3.716999999999999818e-05
3.235999999999999988e-02 3.877999999999999801e-05
3.350000000000000200e-02 4.046999999999999708e-05
3.466999999999999943e-02 4.223000000000000056e-05
3.588999999999999829e-02 4.407000000000000327e-05
3.715000000000000246e-02 4.597999999999999684e-05
3.846000000000000113e-02 4.798999999999999962e-05
3.980999999999999817e-02 5.008000000000000163e-05
4.120999999999999663e-02 5.225999999999999770e-05
4.265999999999999653e-02 5.453000000000000138e-05
4.415999999999999787e-02 5.691000000000000231e-05
4.571000000000000063e-02 5.937999999999999729e-05
4.732000000000000095e-02 6.195999999999999631e-05
4.898000000000000270e-02 6.465999999999999417e-05
5.070000000000000201e-02 6.747000000000000284e-05
5.247999999999999887e-02 7.040999999999999841e-05
5.433000000000000329e-02 7.346999999999999961e-05
5.623000000000000220e-02 7.666000000000000125e-05
5.820999999999999786e-02 7.998999999999999817e-05
6.026000000000000106e-02 8.346999999999999873e-05
6.237000000000000183e-02 8.710000000000000294e-05
6.457000000000000239e-02 9.087999999999999724e-05
6.683000000000000052e-02 9.484000000000000676e-05
6.918000000000000538e-02 9.896000000000000120e-05
7.160999999999999310e-02 1.033000000000000037e-04
7.413000000000000145e-02 1.078000000000000047e-04
7.674000000000000266e-02 1.123999999999999945e-04
7.943000000000000060e-02 1.173000000000000052e-04
8.222000000000000142e-02 1.223999999999999936e-04
8.511000000000000509e-02 1.276000000000000116e-04
8.809999999999999776e-02 1.233999999999999908e-04
9.120000000000000329e-02 1.172000000000000027e-04
9.440999999999999392e-02 1.171000000000000003e-04
9.772000000000000131e-02 1.189000000000000034e-04
1.011999999999999983e-01 1.216000000000000013e-04
1.047000000000000014e-01 1.250000000000000026e-04
1.083999999999999964e-01 1.287000000000000112e-04
1.121999999999999942e-01 1.332999999999999875e-04
1.160999999999999949e-01 1.379999999999999933e-04
1.244999999999999996e-01 1.444999999999999887e-04
1.287999999999999978e-01 1.469999999999999953e-04
1.333999999999999908e-01 1.458999999999999956e-04
1.380000000000000115e-01 1.500999999999999893e-04
1.428999999999999992e-01 1.508000000000000063e-04
1.479000000000000037e-01 1.511999999999999889e-04
1.585000000000000020e-01 1.536999999999999955e-04
1.640999999999999959e-01 1.554000000000000097e-04
1.698000000000000065e-01 1.546999999999999927e-04
1.758000000000000118e-01 1.568999999999999919e-04
1.819999999999999951e-01 1.574000000000000041e-04
1.884000000000000119e-01 1.588000000000000110e-04
1.950000000000000067e-01 1.584000000000000013e-04
2.018000000000000071e-01 1.564000000000000069e-04
2.089000000000000024e-01 1.579999999999999916e-04
2.162999999999999923e-01 1.560999999999999996e-04
2.238999999999999879e-01 1.506000000000000014e-04
2.316999999999999893e-01 1.473000000000000025e-04
2.399000000000000021e-01 1.433999999999999891e-04
2.482999999999999929e-01 1.353000000000000090e-04
2.570000000000000062e-01 1.265000000000000120e-04
2.661000000000000032e-01 1.167000000000000041e-04
2.753999999999999782e-01 1.067000000000000050e-04
2.851000000000000201e-01 9.485999999999999641e-05
2.950999999999999734e-01 8.454000000000000035e-05
3.054999999999999938e-01 7.611000000000000144e-05
3.161999999999999811e-01 7.242999999999999601e-05
3.272999999999999798e-01 6.815999999999999793e-05
3.387999999999999901e-01 1.045999999999999946e-04
3.508000000000000007e-01 1.297623498165756720e-04
3.630999999999999783e-01 1.608009298217742418e-04
3.758000000000000229e-01 1.902342237986898480e-04
3.890000000000000124e-01 2.105728043548845264e-04
4.027000000000000024e-01 2.000101519026446556e-04
4.168999999999999928e-01 1.662918363363186645e-04
4.314999999999999947e-01 2.886999277533960342e-04
4.466999999999999860e-01 3.062000000000000160e-04
4.623999999999999777e-01 3.228999999999999882e-04
4.786000000000000254e-01 3.343999999707423674e-04
4.954999999999999960e-01 3.443999999211030645e-04
5.129000000000000226e-01 3.451999998734492543e-04
5.309000000000000385e-01 3.441999998264322065e-04
5.494999999999999885e-01 3.429999997804411343e-04
5.688999999999999613e-01 3.318999997467009808e-04
5.887999999999999901e-01 3.235999997111175890e-04
6.095000000000000417e-01 3.148999996731610858e-04
6.310000000000000053e-01 3.084999996431150859e-04
6.531000000000000139e-01 3.121999996071801080e-04
6.761000000000000343e-01 3.133999995683618505e-04
6.997999999999999776e-01 3.164999995409775268e-04
7.244000000000000439e-01 3.285999994880394815e-04
7.499000000000000110e-01 3.616999994173830473e-04
7.762000000000000011e-01 3.940999993500355811e-04
8.034999999999999920e-01 4.126999992757449825e-04
8.317999999999999838e-01 4.123999992606181865e-04
8.609999999999999876e-01 4.220999960998920758e-04
8.912999999999999812e-01 4.321999730091030038e-04
9.225999999999999757e-01 4.444998158221553290e-04
9.549999999999999600e-01 4.618983980732163999e-04
9.886000000000000343e-01 4.798863910523914838e-04
1.022999999999999909e+00 4.980217353647369526e-04
1.058999999999999941e+00 5.174650135700436821e-04
1.096000000000000085e+00 5.401716809726081524e-04
1.135000000000000009e+00 5.634427766104652168e-04
1.175000000000000044e+00 5.616482720609948130e-04
1.215999999999999970e+00 4.976649336220087885e-04
1.258999999999999897e+00 4.017013281022699844e-04
1.302999999999999936e+00 6.757848834722800539e-04
1.348999999999999977e+00 6.989552708792132847e-04
1.395999999999999908e+00 7.128470574995961900e-04
1.445000000000000062e+00 6.969642632066537415e-04
1.495999999999999996e+00 6.344295516233810269e-04
1.548999999999999932e+00 8.214999999999999646e-04
1.602999999999999980e+00 7.958999999999999929e-04
1.659999999999999920e+00 7.413000000000001836e-04
1.717999999999999972e+00 7.047999903352171382e-04
1.778000000000000025e+00 8.151999772922909971e-04
1.840999999999999970e+00 7.621999676897633609e-04
1.905000000000000027e+00 8.457999515382080878e-04
1.971999999999999975e+00 8.541999388802319539e-04
2.041999999999999815e+00 8.769999234737413212e-04
2.112999999999999989e+00 9.100999078257679441e-04
2.188000000000000167e+00 9.408998894691237127e-04
2.265000000000000124e+00 9.691998724551817912e-04
2.343999999999999861e+00 9.952998544541791226e-04
2.427000000000000046e+00 1.019999835675698295e-03
2.512000000000000011e+00 1.044999812924797371e-03
2.600000000000000089e+00 1.065999790675592040e-03
2.692000000000000171e+00 1.084999768902089904e-03
2.786000000000000032e+00 1.099999745897974187e-03
2.883999999999999897e+00 1.112999720463985712e-03
2.984999999999999876e+00 1.127999503171508771e-03
3.089999999999999858e+00 1.140996945848318745e-03
3.198999999999999844e+00 1.150981693696228204e-03
3.310999999999999943e+00 1.154901630887636681e-03
3.427999999999999936e+00 1.159504876008349197e-03
3.548000000000000043e+00 1.156784412414522565e-03
3.673000000000000043e+00 1.159014310364963425e-03
3.802000000000000046e+00 1.154480840276097230e-03
3.935999999999999943e+00 1.175545991534770584e-03
4.073999999999999844e+00 1.210905080024775619e-03
4.216999999999999638e+00 1.259563548440909009e-03
4.365000000000000213e+00 1.268999996645600288e-03
4.519000000000000128e+00 1.293000000000000095e-03
4.676999999999999602e+00 1.333999999999999899e-03
4.841999999999999638e+00 1.373000000000000088e-03
5.011999999999999567e+00 1.412000000000000277e-03
5.187999999999999723e+00 1.459000000000000227e-03
5.370000000000000107e+00 1.509000000000000358e-03
5.559000000000000163e+00 1.563000000000000370e-03
5.753999999999999559e+00 1.620000000000000346e-03
5.956999999999999851e+00 1.682000000000000335e-03
6.166000000000000369e+00 1.749000000000000337e-03
6.383000000000000007e+00 1.820000000000000437e-03
6.607000000000000206e+00 1.894000000000000501e-03
6.839000000000000412e+00 1.973000000000000361e-03
7.078999999999999737e+00 2.055000000000000403e-03
7.328000000000000291e+00 2.141000000000000542e-03
7.586000000000000298e+00 2.227999999999999946e-03
7.852000000000000313e+00 2.317000000000000049e-03
8.128000000000000114e+00 2.410999999999999949e-03
8.413999999999999702e+00 2.507999999999999813e-03
8.710000000000000853e+00 2.609999999999999907e-03
9.016000000000000014e+00 2.716999999999999797e-03
9.333000000000000185e+00 2.828999999999999918e-03
9.660999999999999588e+00 2.946999999999999967e-03
1.000000000000000000e+01 3.069999999999999812e-03


==> anc/Relic_Mchi1_MApfactor2.50_Delta0.000_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 8.130000000000000087e-06
1.034999999999999983e-02 8.424999999999999804e-06
1.072000000000000036e-02 8.730999999999999924e-06
1.108999999999999916e-02 9.051000000000000248e-06
1.148000000000000062e-02 9.381000000000000477e-06
1.188999999999999953e-02 9.715999999999999810e-06
1.230000000000000017e-02 1.007000000000000015e-05
1.273999999999999959e-02 1.043999999999999999e-05
1.318000000000000074e-02 1.081999999999999974e-05
1.365000000000000067e-02 1.121999999999999930e-05
1.413000000000000020e-02 1.163000000000000046e-05
1.461999999999999932e-02 1.204999999999999983e-05
1.514000000000000068e-02 1.250000000000000060e-05
1.566999999999999990e-02 1.294999999999999968e-05
1.621999999999999831e-02 1.343000000000000017e-05
1.678999999999999937e-02 1.392000000000000056e-05
1.737999999999999962e-02 1.443000000000000076e-05
1.798999999999999905e-02 1.496000000000000076e-05
1.862000000000000113e-02 1.550999999999999889e-05
1.927999999999999853e-02 1.607000000000000030e-05
1.994999999999999898e-02 1.665999999999999973e-05
2.065000000000000169e-02 1.726999999999999897e-05
2.137999999999999970e-02 1.790999999999999962e-05
2.213000000000000037e-02 1.855999999999999848e-05
2.290999999999999981e-02 1.923999999999999875e-05
2.370999999999999844e-02 1.995000000000000042e-05
2.454999999999999891e-02 2.067999999999999851e-05
2.540999999999999856e-02 2.144000000000000140e-05
2.630000000000000046e-02 2.222000000000000071e-05
2.723000000000000073e-02 2.303000000000000142e-05
2.818000000000000019e-02 2.387999999999999837e-05
2.917000000000000148e-02 2.474999999999999851e-05
3.020000000000000115e-02 2.566000000000000166e-05
3.126000000000000306e-02 2.659999999999999943e-05
3.235999999999999988e-02 2.756999999999999861e-05
3.350000000000000200e-02 2.858000000000000080e-05
3.466999999999999943e-02 2.962000000000000101e-05
3.588999999999999829e-02 3.071000000000000243e-05
3.715000000000000246e-02 3.182999999999999849e-05
3.846000000000000113e-02 3.300000000000000253e-05
3.980999999999999817e-02 3.419999999999999782e-05
4.120999999999999663e-02 3.546000000000000269e-05
4.265999999999999653e-02 3.674999999999999881e-05
4.415999999999999787e-02 3.809000000000000292e-05
4.571000000000000063e-02 3.948000000000000147e-05
4.732000000000000095e-02 4.092000000000000124e-05
4.898000000000000270e-02 4.241999999999999704e-05
5.070000000000000201e-02 4.395999999999999924e-05
5.247999999999999887e-02 4.556999999999999907e-05
5.433000000000000329e-02 4.723000000000000012e-05
5.623000000000000220e-02 4.894999999999999720e-05
5.820999999999999786e-02 5.073999999999999870e-05
6.026000000000000106e-02 5.259000000000000301e-05
6.237000000000000183e-02 5.450999999999999818e-05
6.457000000000000239e-02 5.649000000000000294e-05
6.683000000000000052e-02 5.855000000000000016e-05
6.918000000000000538e-02 6.068000000000000179e-05
7.160999999999999310e-02 6.289000000000000265e-05
7.413000000000000145e-02 6.517999999999999597e-05
7.674000000000000266e-02 6.755999999999999690e-05
7.943000000000000060e-02 7.001999999999999706e-05
8.222000000000000142e-02 7.257000000000000484e-05
8.511000000000000509e-02 7.514999999999999708e-05
8.809999999999999776e-02 7.770000000000000485e-05
9.120000000000000329e-02 8.030000000000000028e-05
9.440999999999999392e-02 8.286999999999999770e-05
9.772000000000000131e-02 8.519000000000000259e-05
1.011999999999999983e-01 8.652000000000000511e-05
1.047000000000000014e-01 8.451999999999999715e-05
1.083999999999999964e-01 8.025999999999999389e-05
1.121999999999999942e-01 8.004999999999999421e-05
1.160999999999999949e-01 8.090000000000000132e-05
1.202000000000000013e-01 8.229999999999999469e-05
1.244999999999999996e-01 8.409999999999999778e-05
1.287999999999999978e-01 8.616999999999999660e-05
1.333999999999999908e-01 8.851000000000000469e-05
1.380000000000000115e-01 9.103999999999999571e-05
1.428999999999999992e-01 9.364999999999999952e-05
1.479000000000000037e-01 9.608000000000000167e-05
1.531000000000000139e-01 9.901000000000000241e-05
1.585000000000000020e-01 1.017999999999999943e-04
1.698000000000000065e-01 1.077000000000000022e-04
1.758000000000000118e-01 1.106999999999999938e-04
1.819999999999999951e-01 1.139000000000000038e-04
1.884000000000000119e-01 1.168999999999999955e-04
1.950000000000000067e-01 1.202999999999999968e-04
2.018000000000000071e-01 1.233999999999999908e-04
2.089000000000000024e-01 1.266999999999999897e-04
2.162999999999999923e-01 1.299999999999999886e-04
2.238999999999999879e-01 1.331000000000000098e-04
2.399000000000000021e-01 1.387000000000000103e-04
2.482999999999999929e-01 1.413999999999999947e-04
2.570000000000000062e-01 1.432000000000000113e-04
2.661000000000000032e-01 1.439000000000000012e-04
2.753999999999999782e-01 1.439000000000000012e-04
2.851000000000000201e-01 1.431000000000000089e-04
2.950999999999999734e-01 1.400999999999999902e-04
3.054999999999999938e-01 1.365000000000000111e-04
3.161999999999999811e-01 1.310000000000000129e-04
3.272999999999999798e-01 1.279999999999999942e-04
3.387999999999999901e-01 1.208999999999999978e-04
3.508000000000000007e-01 1.134999831710312878e-04
3.630999999999999783e-01 1.006999474203935544e-04
4.027000000000000024e-01 1.442792479029594507e-04
4.168999999999999928e-01 1.688597396731798741e-04
4.314999999999999947e-01 1.937804107567368426e-04
4.466999999999999860e-01 2.132079164526945827e-04
4.623999999999999777e-01 2.208522223060080533e-04
4.786000000000000254e-01 2.049455608196460094e-04
4.954999999999999960e-01 1.700036994679126050e-04
5.129000000000000226e-01 2.675122553735796737e-04
5.309000000000000385e-01 2.853999999999999983e-04
5.494999999999999885e-01 2.957999999999999800e-04
5.688999999999999613e-01 3.052999999729570104e-04
5.887999999999999901e-01 3.119999998942823679e-04
6.095000000000000417e-01 3.179999998121448208e-04
6.310000000000000053e-01 3.227999997378689029e-04
6.531000000000000139e-01 3.264999996578099323e-04
6.761000000000000343e-01 3.276999995851557308e-04
6.997999999999999776e-01 3.284999994975051061e-04
7.244000000000000439e-01 3.297999994052327024e-04
7.499000000000000110e-01 3.321999993066366078e-04
7.762000000000000011e-01 3.376999992064216578e-04
8.034999999999999920e-01 3.441999991227177760e-04
8.317999999999999838e-01 3.519999989842910980e-04
8.609999999999999876e-01 3.657999988606438677e-04
8.912999999999999812e-01 3.888999987373659801e-04
9.225999999999999757e-01 4.108999986011090274e-04
9.549999999999999600e-01 4.252999985152816024e-04
9.886000000000000343e-01 4.325999983863561553e-04
1.022999999999999909e+00 4.432999948542881686e-04
1.058999999999999941e+00 4.554999679650041547e-04
1.096000000000000085e+00 4.688997888843744895e-04
1.135000000000000009e+00 4.849986487781618298e-04
1.175000000000000044e+00 5.015863397597196448e-04
1.215999999999999970e+00 5.186241720362632463e-04
1.258999999999999897e+00 5.369990828403602492e-04
1.302999999999999936e+00 5.569487420842092213e-04
1.348999999999999977e+00 5.735503649533203133e-04
1.395999999999999908e+00 5.725585070839133003e-04
1.445000000000000062e+00 5.222701992297890507e-04
1.495999999999999996e+00 4.290154285824501128e-04
1.548999999999999932e+00 6.578833742722414030e-04
1.602999999999999980e+00 6.837694983407809459e-04
1.659999999999999920e+00 6.949984832348213553e-04
1.717999999999999972e+00 6.833382043496469271e-04
1.778000000000000025e+00 6.165132190474751023e-04
1.840999999999999970e+00 6.554724729315614682e-04
1.905000000000000027e+00 7.244000000000001523e-04
1.971999999999999975e+00 7.165999999999999627e-04
2.041999999999999815e+00 6.962999896800391424e-04
2.112999999999999989e+00 7.623999728987614207e-04
2.188000000000000167e+00 7.518999572246587958e-04
2.265000000000000124e+00 7.945999407162452439e-04
2.343999999999999861e+00 8.046999238004513659e-04
2.427000000000000046e+00 8.222999077970773868e-04
2.512000000000000011e+00 8.450998880589175076e-04
2.600000000000000089e+00 8.673998699663754489e-04
2.692000000000000171e+00 8.897998525949818481e-04
2.786000000000000032e+00 9.128998299108689787e-04
2.883999999999999897e+00 9.361998048426532163e-04
2.984999999999999876e+00 9.595997813000326990e-04
3.089999999999999858e+00 9.815997571554326354e-04
3.198999999999999844e+00 1.001999727426685022e-03
3.310999999999999943e+00 1.021999698998601186e-03
3.427999999999999936e+00 1.040999667736128677e-03
3.548000000000000043e+00 1.062999621692187549e-03
3.673000000000000043e+00 1.085997698080751195e-03
3.802000000000000046e+00 1.110986269185696524e-03
3.935999999999999943e+00 1.134924604492390434e-03
4.073999999999999844e+00 1.160622171882233098e-03
4.216999999999999638e+00 1.184290012279631040e-03
4.365000000000000213e+00 1.207124152695726029e-03
4.519000000000000128e+00 1.220416417532134727e-03
4.676999999999999602e+00 1.225310324061950956e-03
4.841999999999999638e+00 1.290479626623939561e-03
5.011999999999999567e+00 1.336816200035706101e-03
5.187999999999999723e+00 1.364999958338537637e-03
5.370000000000000107e+00 1.396000000000000105e-03
5.559000000000000163e+00 1.435999999999999993e-03
5.753999999999999559e+00 1.476000000000000098e-03
5.956999999999999851e+00 1.516999999999999902e-03
6.166000000000000369e+00 1.561000000000000538e-03
6.383000000000000007e+00 1.608000000000000488e-03
6.607000000000000206e+00 1.656000000000000354e-03
6.839000000000000412e+00 1.707000000000000401e-03
7.078999999999999737e+00 1.761000000000000412e-03
7.328000000000000291e+00 1.818000000000000388e-03
7.586000000000000298e+00 1.877000000000000413e-03
7.852000000000000313e+00 1.939000000000000402e-03
8.128000000000000114e+00 2.003000000000000440e-03
8.413999999999999702e+00 2.070000000000000225e-03
8.710000000000000853e+00 2.139000000000000276e-03
9.016000000000000014e+00 2.209000000000000026e-03
9.333000000000000185e+00 2.281000000000000041e-03
9.660999999999999588e+00 2.354999999999999889e-03
1.000000000000000000e+01 2.432999999999999833e-03


==> anc/Relic_Mchi1_MApfactor2.50_Delta0.050_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 8.994999999999999429e-06
1.084000000000000068e-02 9.816999999999999351e-06
1.108999999999999916e-02 1.007000000000000015e-05
1.148000000000000062e-02 1.044999999999999990e-05
1.188999999999999953e-02 1.084999999999999946e-05
1.230000000000000017e-02 1.127000000000000052e-05
1.273999999999999959e-02 1.169999999999999979e-05
1.318000000000000074e-02 1.215000000000000056e-05
1.365000000000000067e-02 1.260999999999999955e-05
1.413000000000000020e-02 1.309000000000000003e-05
1.461999999999999932e-02 1.360000000000000023e-05
1.514000000000000068e-02 1.412000000000000034e-05
1.566999999999999990e-02 1.466000000000000025e-05
1.621999999999999831e-02 1.522999999999999987e-05
1.678999999999999937e-02 1.580999999999999940e-05
1.737999999999999962e-02 1.643000000000000024e-05
1.798999999999999905e-02 1.705000000000000108e-05
1.862000000000000113e-02 1.769999999999999994e-05
1.927999999999999853e-02 1.838000000000000021e-05
1.994999999999999898e-02 1.908000000000000028e-05
2.065000000000000169e-02 1.981999999999999997e-05
2.137999999999999970e-02 2.057999999999999947e-05
2.213000000000000037e-02 2.137000000000000038e-05
2.290999999999999981e-02 2.218999999999999930e-05
2.370999999999999844e-02 2.303999999999999964e-05
2.454999999999999891e-02 2.392000000000000137e-05
2.540999999999999856e-02 2.483000000000000113e-05
2.630000000000000046e-02 2.578000000000000051e-05
2.723000000000000073e-02 2.676999999999999950e-05
2.818000000000000019e-02 2.778999999999999990e-05
2.917000000000000148e-02 2.884999999999999991e-05
3.020000000000000115e-02 2.994999999999999954e-05
3.126000000000000306e-02 3.109999999999999700e-05
3.235999999999999988e-02 3.228999999999999747e-05
3.350000000000000200e-02 3.351999999999999755e-05
3.466999999999999943e-02 3.479999999999999885e-05
3.588999999999999829e-02 3.611999999999999976e-05
3.715000000000000246e-02 3.749999999999999671e-05
3.846000000000000113e-02 3.893000000000000166e-05
3.980999999999999817e-02 4.042000000000000264e-05
4.120999999999999663e-02 4.195999999999999806e-05
4.265999999999999653e-02 4.356000000000000307e-05
4.415999999999999787e-02 4.521999999999999734e-05
4.571000000000000063e-02 4.694000000000000120e-05
4.732000000000000095e-02 4.873000000000000270e-05
4.898000000000000270e-02 5.058000000000000023e-05
5.070000000000000201e-02 5.250000000000000218e-05
5.247999999999999887e-02 5.450000000000000336e-05
5.433000000000000329e-02 5.657000000000000217e-05
5.623000000000000220e-02 5.872000000000000022e-05
5.820999999999999786e-02 6.095999999999999910e-05
6.026000000000000106e-02 6.326999999999999562e-05
6.237000000000000183e-02 6.567999999999999457e-05
6.457000000000000239e-02 6.817000000000000631e-05
6.683000000000000052e-02 7.075999999999999337e-05
6.918000000000000538e-02 7.344999999999999641e-05
7.160999999999999310e-02 7.622999999999999351e-05
7.413000000000000145e-02 7.912000000000000142e-05
7.674000000000000266e-02 8.212000000000000658e-05
7.943000000000000060e-02 8.524000000000000381e-05
8.222000000000000142e-02 8.846000000000000347e-05
8.511000000000000509e-02 9.160000000000000390e-05
8.809999999999999776e-02 9.438999999999999582e-05
9.120000000000000329e-02 9.713000000000000008e-05
9.440999999999999392e-02 9.954999999999999385e-05
9.772000000000000131e-02 1.008999999999999996e-04
1.011999999999999983e-01 9.911000000000000484e-05
1.047000000000000014e-01 9.508000000000000446e-05
1.083999999999999964e-01 9.498999999999999686e-05
1.121999999999999942e-01 9.618000000000000410e-05
1.160999999999999949e-01 9.804999999999999805e-05
1.202000000000000013e-01 1.002999999999999985e-04
1.244999999999999996e-01 1.028999999999999940e-04
1.287999999999999978e-01 1.056999999999999943e-04
1.333999999999999908e-01 1.089000000000000043e-04
1.380000000000000115e-01 1.119999999999999983e-04
1.428999999999999992e-01 1.155000000000000021e-04
1.479000000000000037e-01 1.185999999999999961e-04
1.531000000000000139e-01 1.219999999999999974e-04
1.585000000000000020e-01 1.256999999999999925e-04
1.640999999999999959e-01 1.292999999999999987e-04
1.698000000000000065e-01 1.330000000000000073e-04
1.758000000000000118e-01 1.368999999999999937e-04
1.819999999999999951e-01 1.400999999999999902e-04
1.884000000000000119e-01 1.446999999999999936e-04
1.950000000000000067e-01 1.482999999999999997e-04
2.018000000000000071e-01 1.524999999999999934e-04
2.089000000000000024e-01 1.563000000000000045e-04
2.162999999999999923e-01 1.597000000000000058e-04
2.238999999999999879e-01 1.633999999999999873e-04
2.316999999999999893e-01 1.664000000000000060e-04
2.399000000000000021e-01 1.689999999999999879e-04
2.482999999999999929e-01 1.702999999999999924e-04
2.570000000000000062e-01 1.704999999999999973e-04
2.661000000000000032e-01 1.693999999999999976e-04
2.753999999999999782e-01 1.663000000000000036e-04
2.851000000000000201e-01 1.611999999999999880e-04
2.950999999999999734e-01 1.543000000000000101e-04
3.054999999999999938e-01 1.482999999999999997e-04
3.161999999999999811e-01 1.399000000000000124e-04
3.758000000000000229e-01 1.134989299356804792e-04
3.890000000000000124e-01 1.773864117175752333e-04
4.027000000000000024e-01 2.085037428034176442e-04
4.168999999999999928e-01 2.373997843607065204e-04
4.314999999999999947e-01 2.635134636776584392e-04
4.466999999999999860e-01 2.779657052913080215e-04
4.623999999999999777e-01 2.629008531294923373e-04
4.786000000000000254e-01 2.229245267385443247e-04
4.954999999999999960e-01 2.240828780056382057e-04
5.129000000000000226e-01 3.491999999999999770e-04
5.309000000000000385e-01 3.606999999999999855e-04
5.494999999999999885e-01 3.716999999962931488e-04
5.688999999999999613e-01 3.792999999155912869e-04
5.887999999999999901e-01 3.860999998386360830e-04
6.095000000000000417e-01 3.887999997605679002e-04
6.310000000000000053e-01 3.921999996870632497e-04
6.531000000000000139e-01 3.957999996172451625e-04
6.761000000000000343e-01 3.960999995471030898e-04
6.997999999999999776e-01 3.982999994685484674e-04
7.244000000000000439e-01 4.049999993614686496e-04
7.499000000000000110e-01 4.100999992596280914e-04
7.762000000000000011e-01 4.204999991279395220e-04
8.034999999999999920e-01 4.294999990338054050e-04
8.317999999999999838e-01 4.496999989307976908e-04
8.609999999999999876e-01 4.727999988176315063e-04
8.912999999999999812e-01 4.995999986738517166e-04
9.225999999999999757e-01 5.167999985329895527e-04
9.549999999999999600e-01 5.269999983966614605e-04
9.886000000000000343e-01 5.407999966521954624e-04
1.022999999999999909e+00 5.561999804417474885e-04
1.058999999999999941e+00 5.729998737256360381e-04
1.096000000000000085e+00 5.934991411364977159e-04
1.135000000000000009e+00 6.145908863591338037e-04
1.175000000000000044e+00 6.360469206088632593e-04
1.215999999999999970e+00 6.593158547519109049e-04
1.258999999999999897e+00 6.847368804116653633e-04
1.302999999999999936e+00 7.080127957277971814e-04
1.348999999999999977e+00 7.171055798363928750e-04
1.395999999999999908e+00 6.749442575913871525e-04
1.445000000000000062e+00 5.693331153177031865e-04
1.495999999999999996e+00 4.897762312528551164e-04
1.548999999999999932e+00 8.467141720810849887e-04
1.602999999999999980e+00 8.520397934516140553e-04
1.659999999999999920e+00 8.455024468899957494e-04
1.717999999999999972e+00 7.702472378385891551e-04
1.778000000000000025e+00 7.086462278287312001e-04
1.840999999999999970e+00 8.731000000000000262e-04
1.905000000000000027e+00 8.843000000000001901e-04
1.971999999999999975e+00 8.821999938015889428e-04
2.041999999999999815e+00 9.425999760609949599e-04
2.112999999999999989e+00 9.475999591151995118e-04
2.188000000000000167e+00 9.810999414598708165e-04
2.265000000000000124e+00 1.004999923067593625e-03
2.343999999999999861e+00 1.023999903504302237e-03
2.427000000000000046e+00 1.050999881937427546e-03
2.512000000000000011e+00 1.077999861492382914e-03
2.600000000000000089e+00 1.102999837013848763e-03
2.692000000000000171e+00 1.127999813542430226e-03
2.786000000000000032e+00 1.152999784313037297e-03
2.883999999999999897e+00 1.176999757750980639e-03
2.984999999999999876e+00 1.198999729367247226e-03
3.089999999999999858e+00 1.218999700090665685e-03
3.198999999999999844e+00 1.235999666919262866e-03
3.310999999999999943e+00 1.251999634310156217e-03
3.427999999999999936e+00 1.267999595815728908e-03
3.548000000000000043e+00 1.285998487583469045e-03
3.673000000000000043e+00 1.304990691854988026e-03
3.802000000000000046e+00 1.326947242144198118e-03
3.935999999999999943e+00 1.349727157140071139e-03
4.073999999999999844e+00 1.373720474213848243e-03
4.216999999999999638e+00 1.396624273678831723e-03
4.365000000000000213e+00 1.412428760621998406e-03
4.519000000000000128e+00 1.413406421781202493e-03
4.676999999999999602e+00 1.487973403046129097e-03
4.841999999999999638e+00 1.504117755670333076e-03
5.011999999999999567e+00 1.563214056071912574e-03
5.187999999999999723e+00 1.603999999999999957e-03
5.370000000000000107e+00 1.649000000000000075e-03
5.559000000000000163e+00 1.698000000000000074e-03
5.753999999999999559e+00 1.747000000000000072e-03
5.956999999999999851e+00 1.801000000000000517e-03
6.166000000000000369e+00 1.859000000000000409e-03
6.383000000000000007e+00 1.920000000000000482e-03
6.607000000000000206e+00 1.984000000000000520e-03
6.839000000000000412e+00 2.052000000000000438e-03
7.078999999999999737e+00 2.124000000000000454e-03
7.328000000000000291e+00 2.200000000000000566e-03
7.586000000000000298e+00 2.278000000000000511e-03
7.852000000000000313e+00 2.360000000000000552e-03
8.128000000000000114e+00 2.447000000000000390e-03
8.413999999999999702e+00 2.536000000000000493e-03
8.710000000000000853e+00 2.627000000000000429e-03
9.016000000000000014e+00 2.722000000000000027e-03
9.333000000000000185e+00 2.820000000000000024e-03
9.660999999999999588e+00 2.922999999999999817e-03
1.000000000000000000e+01 3.029000000000000008e-03


==> anc/Relic_Mchi1_MApfactor2.50_Delta0.100_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.044999999999999990e-05
1.034999999999999983e-02 1.086999999999999926e-05
1.072000000000000036e-02 1.130000000000000023e-05
1.108999999999999916e-02 1.174999999999999931e-05
1.148000000000000062e-02 1.221999999999999989e-05
1.188999999999999953e-02 1.270000000000000038e-05
1.230000000000000017e-02 1.321000000000000058e-05
1.273999999999999959e-02 1.374000000000000059e-05
1.318000000000000074e-02 1.429000000000000040e-05
1.365000000000000067e-02 1.486000000000000003e-05
1.413000000000000020e-02 1.544999999999999946e-05
1.461999999999999932e-02 1.607000000000000030e-05
1.514000000000000068e-02 1.671000000000000095e-05
1.566999999999999990e-02 1.739000000000000121e-05
1.621999999999999831e-02 1.807000000000000148e-05
1.678999999999999937e-02 1.879000000000000136e-05
1.737999999999999962e-02 1.953999999999999926e-05
1.798999999999999905e-02 2.033000000000000017e-05
1.862000000000000113e-02 2.114000000000000089e-05
1.927999999999999853e-02 2.197999999999999962e-05
1.994999999999999898e-02 2.284999999999999976e-05
2.065000000000000169e-02 2.377000000000000112e-05
2.137999999999999970e-02 2.470999999999999889e-05
2.213000000000000037e-02 2.570000000000000127e-05
2.290999999999999981e-02 2.672000000000000167e-05
2.370999999999999844e-02 2.778000000000000169e-05
2.454999999999999891e-02 2.888999999999999953e-05
2.540999999999999856e-02 3.004000000000000038e-05
2.630000000000000046e-02 3.122999999999999745e-05
2.723000000000000073e-02 3.248000000000000073e-05
2.818000000000000019e-02 3.376999999999999685e-05
2.917000000000000148e-02 3.511000000000000096e-05
3.020000000000000115e-02 3.651000000000000111e-05
3.126000000000000306e-02 3.796000000000000248e-05
3.235999999999999988e-02 3.946999999999999988e-05
3.350000000000000200e-02 4.102999999999999849e-05
3.466999999999999943e-02 4.266000000000000152e-05
3.588999999999999829e-02 4.436000000000000219e-05
3.715000000000000246e-02 4.611999999999999889e-05
3.846000000000000113e-02 4.795000000000000000e-05
3.980999999999999817e-02 4.984999999999999875e-05
4.120999999999999663e-02 5.182999999999999673e-05
4.265999999999999653e-02 5.389000000000000073e-05
4.415999999999999787e-02 5.602000000000000236e-05
4.571000000000000063e-02 5.823999999999999804e-05
4.732000000000000095e-02 6.055000000000000134e-05
4.898000000000000270e-02 6.294999999999999869e-05
5.070000000000000201e-02 6.546000000000000007e-05
5.247999999999999887e-02 6.804000000000000586e-05
5.433000000000000329e-02 7.072999999999999535e-05
5.623000000000000220e-02 7.352999999999999565e-05
5.820999999999999786e-02 7.644000000000000675e-05
6.026000000000000106e-02 7.946999999999999637e-05
6.237000000000000183e-02 8.260999999999999680e-05
6.457000000000000239e-02 8.587000000000000286e-05
6.683000000000000052e-02 8.927000000000000419e-05
6.918000000000000538e-02 9.278999999999999759e-05
7.160999999999999310e-02 9.645999999999999464e-05
7.413000000000000145e-02 1.002999999999999985e-04
7.674000000000000266e-02 1.041999999999999985e-04
7.943000000000000060e-02 1.083000000000000033e-04
8.222000000000000142e-02 1.125999999999999994e-04
8.511000000000000509e-02 1.163999999999999969e-04
8.809999999999999776e-02 1.190000000000000058e-04
9.120000000000000329e-02 1.212999999999999940e-04
9.440999999999999392e-02 1.229000000000000058e-04
9.772000000000000131e-02 1.219999999999999974e-04
1.011999999999999983e-01 1.179999999999999951e-04
1.047000000000000014e-01 1.178000000000000038e-04
1.083999999999999964e-01 1.194000000000000020e-04
1.121999999999999942e-01 1.218999999999999950e-04
1.160999999999999949e-01 1.250000000000000026e-04
1.202000000000000013e-01 1.281999999999999991e-04
1.244999999999999996e-01 1.320000000000000101e-04
1.287999999999999978e-01 1.357999999999999941e-04
1.333999999999999908e-01 1.400999999999999902e-04
1.380000000000000115e-01 1.442000000000000085e-04
1.428999999999999992e-01 1.479999999999999925e-04
1.479000000000000037e-01 1.525999999999999958e-04
1.531000000000000139e-01 1.569999999999999944e-04
1.640999999999999959e-01 1.665000000000000085e-04
1.698000000000000065e-01 1.710000000000000094e-04
1.758000000000000118e-01 1.759999999999999954e-04
1.819999999999999951e-01 1.811000000000000110e-04
1.884000000000000119e-01 1.856000000000000119e-04
1.950000000000000067e-01 1.901000000000000129e-04
2.018000000000000071e-01 1.952000000000000013e-04
2.089000000000000024e-01 1.998000000000000047e-04
2.162999999999999923e-01 2.032000000000000061e-04
2.238999999999999879e-01 2.063000000000000001e-04
2.316999999999999893e-01 2.103999999999999913e-04
2.399000000000000021e-01 2.104999999999999938e-04
2.482999999999999929e-01 2.099000000000000063e-04
2.570000000000000062e-01 2.071999999999999949e-04
2.661000000000000032e-01 2.023999999999999866e-04
2.753999999999999782e-01 1.939999999999999993e-04
2.851000000000000201e-01 1.834000000000000127e-04
2.950999999999999734e-01 1.718000000000000018e-04
3.054999999999999938e-01 1.633999999999999873e-04
3.161999999999999811e-01 1.531000000000000080e-04
3.508000000000000007e-01 1.502998721610415808e-04
3.630999999999999783e-01 1.831991452451128312e-04
3.758000000000000229e-01 2.228913153602164472e-04
3.890000000000000124e-01 2.645335431834911432e-04
4.027000000000000024e-01 3.022640840901308053e-04
4.168999999999999928e-01 3.364246353776746169e-04
4.314999999999999947e-01 3.573415039224687008e-04
4.466999999999999860e-01 3.529049884547291131e-04
4.623999999999999777e-01 3.071096381108686323e-04
4.786000000000000254e-01 2.606074355063153574e-04
4.954999999999999960e-01 4.456999999999999916e-04
5.129000000000000226e-01 4.591999999999999945e-04
5.309000000000000385e-01 4.740999999999999772e-04
5.494999999999999885e-01 4.848999999388978578e-04
5.688999999999999613e-01 4.880999998552685974e-04
5.887999999999999901e-01 4.913999997840668441e-04
6.095000000000000417e-01 4.947999997058115992e-04
6.310000000000000053e-01 4.983999996250893655e-04
6.531000000000000139e-01 5.004999995488387246e-04
6.761000000000000343e-01 5.028999994654830431e-04
6.997999999999999776e-01 5.089999993722105253e-04
7.244000000000000439e-01 5.230999992634346530e-04
7.499000000000000110e-01 5.422999991332852140e-04
7.762000000000000011e-01 5.559999990165813205e-04
8.034999999999999920e-01 5.737999988944819402e-04
8.317999999999999838e-01 6.028999987537129275e-04
8.609999999999999876e-01 6.354999986228143053e-04
8.912999999999999812e-01 6.579999984910750183e-04
9.225999999999999757e-01 6.776999982952129110e-04
9.549999999999999600e-01 6.946999978786482129e-04
9.886000000000000343e-01 7.151999876304143211e-04
1.022999999999999909e+00 7.383999238745479797e-04
1.058999999999999941e+00 7.652994769298650593e-04
1.096000000000000085e+00 7.954942451548993078e-04
1.135000000000000009e+00 8.264646755347310799e-04
1.175000000000000044e+00 8.567022989656669857e-04
1.215999999999999970e+00 8.905597131280559246e-04
1.258999999999999897e+00 9.262480342336935294e-04
1.302999999999999936e+00 9.463280501533487829e-04
1.348999999999999977e+00 9.186391908986378920e-04
1.395999999999999908e+00 8.030810731161373622e-04
1.445000000000000062e+00 6.511547273865283224e-04
1.495999999999999996e+00 1.109035971116936184e-03
1.548999999999999932e+00 1.134997609379202266e-03
1.602999999999999980e+00 1.096896009679542089e-03
1.659999999999999920e+00 1.043740743592682036e-03
1.717999999999999972e+00 9.470068582187086840e-04
1.778000000000000025e+00 1.144999999999999967e-03
1.840999999999999970e+00 1.159000000000000091e-03
1.905000000000000027e+00 1.159999998661524236e-03
1.971999999999999975e+00 1.195999979830648582e-03
2.041999999999999815e+00 1.267999958764961426e-03
2.112999999999999989e+00 1.298999935044363669e-03
2.188000000000000167e+00 1.339999912407705950e-03
2.265000000000000124e+00 1.365999888494930743e-03
2.343999999999999861e+00 1.402999864870132802e-03
2.427000000000000046e+00 1.437999835593606161e-03
2.512000000000000011e+00 1.469999808859456672e-03
2.600000000000000089e+00 1.502999780003446036e-03
2.692000000000000171e+00 1.532999743381373986e-03
2.786000000000000032e+00 1.561999710594931751e-03
2.883999999999999897e+00 1.588999676534189574e-03
2.984999999999999876e+00 1.612999637937333110e-03
3.089999999999999858e+00 1.631999600396472419e-03
3.198999999999999844e+00 1.649999558975282811e-03
3.310999999999999943e+00 1.664999521869815714e-03
3.427999999999999936e+00 1.677998937223664768e-03
3.548000000000000043e+00 1.692993418766390546e-03
3.673000000000000043e+00 1.713961857373312928e-03
3.802000000000000046e+00 1.737794747120499986e-03
3.935999999999999943e+00 1.766993932159466275e-03
4.073999999999999844e+00 1.796570933003515747e-03
4.216999999999999638e+00 1.816800694512631575e-03
4.365000000000000213e+00 1.820897809860401321e-03
4.519000000000000128e+00 1.907360553977755467e-03
4.676999999999999602e+00 1.932316956052046886e-03
4.841999999999999638e+00 2.009415518806669573e-03
5.011999999999999567e+00 2.060999999993600503e-03
5.187999999999999723e+00 2.122000000000000188e-03
5.370000000000000107e+00 2.190000000000000106e-03
5.559000000000000163e+00 2.259000000000000157e-03
5.753999999999999559e+00 2.334000000000000571e-03
5.956999999999999851e+00 2.415000000000000480e-03
6.166000000000000369e+00 2.500000000000000486e-03
6.383000000000000007e+00 2.590000000000000288e-03
6.607000000000000206e+00 2.686000000000000453e-03
6.839000000000000412e+00 2.787000000000000415e-03
7.078999999999999737e+00 2.894000000000000305e-03
7.328000000000000291e+00 3.005000000000000726e-03
7.586000000000000298e+00 3.120000000000000811e-03
7.852000000000000313e+00 3.241000000000000825e-03
8.128000000000000114e+00 3.366000000000000936e-03
8.413999999999999702e+00 3.495000000000000710e-03
8.710000000000000853e+00 3.628999999999999847e-03
9.016000000000000014e+00 3.766999999999999949e-03
9.333000000000000185e+00 3.911999999999999679e-03
9.660999999999999588e+00 4.061999999999999639e-03
1.000000000000000000e+01 4.218999999999999660e-03


==> anc/Relic_Mchi1_MApfactor2.50_Delta0.200_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.391000000000000065e-05
1.034999999999999983e-02 1.450000000000000009e-05
1.072000000000000036e-02 1.510999999999999933e-05
1.108999999999999916e-02 1.574999999999999998e-05
1.148000000000000062e-02 1.643000000000000024e-05
1.188999999999999953e-02 1.711999999999999872e-05
1.230000000000000017e-02 1.785000000000000020e-05
1.273999999999999959e-02 1.860999999999999970e-05
1.318000000000000074e-02 1.938999999999999901e-05
1.365000000000000067e-02 2.021999999999999953e-05
1.413000000000000020e-02 2.108000000000000146e-05
1.461999999999999932e-02 2.197999999999999962e-05
1.514000000000000068e-02 2.290999999999999919e-05
1.566999999999999990e-02 2.388999999999999997e-05
1.621999999999999831e-02 2.491000000000000037e-05
1.678999999999999937e-02 2.597000000000000038e-05
1.737999999999999962e-02 2.707000000000000001e-05
1.798999999999999905e-02 2.822999999999999907e-05
1.862000000000000113e-02 2.943000000000000114e-05
1.927999999999999853e-02 3.067999999999999764e-05
1.994999999999999898e-02 3.198999999999999695e-05
2.065000000000000169e-02 3.334999999999999748e-05
2.137999999999999970e-02 3.477000000000000083e-05
2.213000000000000037e-02 3.625000000000000021e-05
2.290999999999999981e-02 3.779000000000000241e-05
2.370999999999999844e-02 3.940000000000000224e-05
2.454999999999999891e-02 4.107999999999999971e-05
2.540999999999999856e-02 4.283000000000000159e-05
2.630000000000000046e-02 4.465000000000000110e-05
2.723000000000000073e-02 4.654999999999999985e-05
2.818000000000000019e-02 4.852999999999999784e-05
2.917000000000000148e-02 5.059000000000000183e-05
3.020000000000000115e-02 5.275000000000000148e-05
3.126000000000000306e-02 5.499000000000000036e-05
3.235999999999999988e-02 5.733000000000000167e-05
3.350000000000000200e-02 5.976999999999999864e-05
3.466999999999999943e-02 6.231000000000000481e-05
3.588999999999999829e-02 6.496000000000000147e-05
3.715000000000000246e-02 6.771999999999999537e-05
3.846000000000000113e-02 7.059999999999999490e-05
3.980999999999999817e-02 7.360999999999999488e-05
4.120999999999999663e-02 7.674000000000000049e-05
4.265999999999999653e-02 8.000000000000000654e-05
4.415999999999999787e-02 8.339999999999999432e-05
4.571000000000000063e-02 8.694999999999999929e-05
4.732000000000000095e-02 9.063999999999999954e-05
4.898000000000000270e-02 9.448999999999999825e-05
5.070000000000000201e-02 9.849999999999999544e-05
5.247999999999999887e-02 1.027000000000000027e-04
5.433000000000000329e-02 1.069999999999999988e-04
5.623000000000000220e-02 1.116000000000000021e-04
5.820999999999999786e-02 1.162999999999999944e-04
6.026000000000000106e-02 1.212000000000000051e-04
6.237000000000000183e-02 1.264000000000000095e-04
6.457000000000000239e-02 1.317000000000000028e-04
6.683000000000000052e-02 1.373000000000000034e-04
6.918000000000000538e-02 1.431000000000000089e-04
7.160999999999999310e-02 1.491999999999999945e-04
7.413000000000000145e-02 1.555000000000000121e-04
7.674000000000000266e-02 1.621000000000000099e-04
7.943000000000000060e-02 1.689999999999999879e-04
8.222000000000000142e-02 1.760999999999999979e-04
8.511000000000000509e-02 1.803999999999999940e-04
8.809999999999999776e-02 1.791999999999999919e-04
9.120000000000000329e-02 1.780999999999999923e-04
9.440999999999999392e-02 1.759999999999999954e-04
9.772000000000000131e-02 1.745000000000000132e-04
1.011999999999999983e-01 1.767999999999999878e-04
1.047000000000000014e-01 1.807000000000000012e-04
1.083999999999999964e-01 1.856999999999999873e-04
1.121999999999999942e-01 1.912999999999999878e-04
1.160999999999999949e-01 1.976000000000000055e-04
1.202000000000000013e-01 2.030000000000000012e-04
1.244999999999999996e-01 2.092999999999999917e-04
1.287999999999999978e-01 2.149999999999999947e-04
1.333999999999999908e-01 2.220000000000000022e-04
1.380000000000000115e-01 2.279000000000000101e-04
1.428999999999999992e-01 2.342000000000000006e-04
1.479000000000000037e-01 2.410000000000000033e-04
1.531000000000000139e-01 2.473999999999999962e-04
1.698000000000000065e-01 2.675999999999999993e-04
1.758000000000000118e-01 2.745000000000000044e-04
1.819999999999999951e-01 2.807999999999999949e-04
1.884000000000000119e-01 2.870999999999999854e-04
1.950000000000000067e-01 2.920999999999999985e-04
2.018000000000000071e-01 2.989000000000000012e-04
2.089000000000000024e-01 3.029999999999999924e-04
2.162999999999999923e-01 3.039000000000000143e-04
2.238999999999999879e-01 3.048999999999999844e-04
2.316999999999999893e-01 3.048999999999999844e-04
2.399000000000000021e-01 2.993000000000000109e-04
2.482999999999999929e-01 2.911999999999999767e-04
2.570000000000000062e-01 2.796000000000000200e-04
2.661000000000000032e-01 2.637000000000000129e-04
2.753999999999999782e-01 2.428999999999999953e-04
2.851000000000000201e-01 2.220000000000000022e-04
2.950999999999999734e-01 2.023000000000000113e-04
3.054999999999999938e-01 1.923999999999999875e-04
3.161999999999999811e-01 1.823000000000000130e-04
3.272999999999999798e-01 2.307999999999999993e-04
3.387999999999999901e-01 2.521000000000000020e-04
3.508000000000000007e-01 2.882978195975236598e-04
3.630999999999999783e-01 3.743749426663921199e-04
3.758000000000000229e-01 4.379160933037694954e-04
3.890000000000000124e-01 4.945381781959090790e-04
4.027000000000000024e-01 5.350401180896093532e-04
4.168999999999999928e-01 5.539404924488585454e-04
4.314999999999999947e-01 5.233034392515338281e-04
4.466999999999999860e-01 4.419953351550091458e-04
4.623999999999999777e-01 4.732648573301348775e-04
4.786000000000000254e-01 6.974999999999999863e-04
4.954999999999999960e-01 7.181000000000000534e-04
5.129000000000000226e-01 7.287999999904320667e-04
5.309000000000000385e-01 7.389999998896279671e-04
5.494999999999999885e-01 7.398999997913658245e-04
5.688999999999999613e-01 7.342999996998089349e-04
5.887999999999999901e-01 7.297999996113314772e-04
6.095000000000000417e-01 7.248999995149017122e-04
6.310000000000000053e-01 7.306999994235518570e-04
6.531000000000000139e-01 7.346999993424893020e-04
6.761000000000000343e-01 7.428999992546655474e-04
6.997999999999999776e-01 7.670999991519935994e-04
7.244000000000000439e-01 8.113999990149173150e-04
7.499000000000000110e-01 8.634999988377470986e-04
7.762000000000000011e-01 9.022999987316096364e-04
8.034999999999999920e-01 9.336999986130500731e-04
8.317999999999999838e-01 9.696999985413188314e-04
8.609999999999999876e-01 9.974999984794380176e-04
8.912999999999999812e-01 1.023999998412221434e-03
9.225999999999999757e-01 1.057999995922373438e-03
9.549999999999999600e-01 1.095999975269771253e-03
9.886000000000000343e-01 1.135999838353370399e-03
1.022999999999999909e+00 1.179998822333345109e-03
1.058999999999999941e+00 1.229986931584025169e-03
1.096000000000000085e+00 1.289918790732760010e-03
1.135000000000000009e+00 1.349526397953657204e-03
1.175000000000000044e+00 1.401459790836591824e-03
1.215999999999999970e+00 1.453388862347696191e-03
1.258999999999999897e+00 1.470951893841307466e-03
1.302999999999999936e+00 1.389292774230593570e-03
1.348999999999999977e+00 1.163421685177943882e-03
1.395999999999999908e+00 1.017440529335285337e-03
1.445000000000000062e+00 1.768068991382035085e-03
1.495999999999999996e+00 1.783100005712091526e-03
1.548999999999999932e+00 1.747542475382644423e-03
1.602999999999999980e+00 1.468515774404881248e-03
1.659999999999999920e+00 1.346883386807831966e-03
1.717999999999999972e+00 1.850999999999999998e-03
1.778000000000000025e+00 1.803000000000000349e-03
1.840999999999999970e+00 1.890999988578351103e-03
1.905000000000000027e+00 1.966999960721033201e-03
1.971999999999999975e+00 2.026999930517104590e-03
2.041999999999999815e+00 2.097999899065534392e-03
2.112999999999999989e+00 2.157999863866444379e-03
2.188000000000000167e+00 2.225999825349294758e-03
2.265000000000000124e+00 2.294999788973638415e-03
2.343999999999999861e+00 2.355999749841580868e-03
2.427000000000000046e+00 2.413999707039342010e-03
2.512000000000000011e+00 2.467999663022197275e-03
2.600000000000000089e+00 2.517999612858027279e-03
2.692000000000000171e+00 2.561999562644275922e-03
2.786000000000000032e+00 2.601999514226755600e-03
2.883999999999999897e+00 2.638999457651968784e-03
2.984999999999999876e+00 2.671999399042367714e-03
3.089999999999999858e+00 2.698999338545109150e-03
3.198999999999999844e+00 2.718999285599436183e-03
3.310999999999999943e+00 2.735997115199402096e-03
3.427999999999999936e+00 2.736982295673014501e-03
3.548000000000000043e+00 2.746899543003242326e-03
3.673000000000000043e+00 2.770466232752675281e-03
3.802000000000000046e+00 2.804448054932342713e-03
3.935999999999999943e+00 2.846886752820557923e-03
4.073999999999999844e+00 2.876802569150570775e-03
4.216999999999999638e+00 2.847171901177524000e-03
4.365000000000000213e+00 2.985624738487954472e-03
4.519000000000000128e+00 3.036371204396672713e-03
4.676999999999999602e+00 3.162497520104909886e-03
4.841999999999999638e+00 3.258000000000000045e-03
5.011999999999999567e+00 3.361999999999999971e-03
5.187999999999999723e+00 3.471999999999999826e-03
5.370000000000000107e+00 3.588000000000000043e-03
5.559000000000000163e+00 3.715000000000000854e-03
5.753999999999999559e+00 3.851000000000000690e-03
5.956999999999999851e+00 3.999000000000000818e-03
6.166000000000000369e+00 4.154000000000000574e-03
6.383000000000000007e+00 4.319000000000000790e-03
6.607000000000000206e+00 4.493000000000000466e-03
6.839000000000000412e+00 4.676000000000000469e-03
7.078999999999999737e+00 4.867000000000000666e-03
7.328000000000000291e+00 5.063000000000000660e-03
7.586000000000000298e+00 5.268000000000000980e-03
7.852000000000000313e+00 5.481000000000000628e-03
8.128000000000000114e+00 5.702000000000000471e-03
8.413999999999999702e+00 5.931999999999999773e-03
8.710000000000000853e+00 6.172000000000000403e-03
9.016000000000000014e+00 6.424000000000000023e-03
9.333000000000000185e+00 6.687000000000000235e-03
9.660999999999999588e+00 6.962000000000000306e-03
1.000000000000000000e+01 7.249000000000000235e-03


==> anc/Relic_Mchi1_MApfactor2.50_Delta0.300_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.699999999999999987e-05
1.034999999999999983e-02 1.775000000000000116e-05
1.072000000000000036e-02 1.851999999999999887e-05
1.108999999999999916e-02 1.932999999999999958e-05
1.148000000000000062e-02 2.017999999999999991e-05
1.188999999999999953e-02 2.106999999999999986e-05
1.230000000000000017e-02 2.199000000000000122e-05
1.273999999999999959e-02 2.296000000000000040e-05
1.318000000000000074e-02 2.396999999999999920e-05
1.365000000000000067e-02 2.502999999999999922e-05
1.413000000000000020e-02 2.612999999999999885e-05
1.461999999999999932e-02 2.727999999999999970e-05
1.514000000000000068e-02 2.847999999999999837e-05
1.566999999999999990e-02 2.973999999999999986e-05
1.621999999999999831e-02 3.105000000000000257e-05
1.678999999999999937e-02 3.241000000000000310e-05
1.737999999999999962e-02 3.384000000000000126e-05
1.798999999999999905e-02 3.533999999999999707e-05
1.862000000000000113e-02 3.689000000000000086e-05
1.927999999999999853e-02 3.851999999999999711e-05
1.994999999999999898e-02 4.021999999999999778e-05
2.065000000000000169e-02 4.199999999999999768e-05
2.137999999999999970e-02 4.385000000000000199e-05
2.213000000000000037e-02 4.579000000000000035e-05
2.290999999999999981e-02 4.780999999999999795e-05
2.370999999999999844e-02 4.992000000000000316e-05
2.454999999999999891e-02 5.212000000000000243e-05
2.540999999999999856e-02 5.441999999999999735e-05
2.630000000000000046e-02 5.683000000000000307e-05
2.723000000000000073e-02 5.933999999999999767e-05
2.818000000000000019e-02 6.195000000000000148e-05
2.917000000000000148e-02 6.469000000000000574e-05
3.020000000000000115e-02 6.755000000000000208e-05
3.126000000000000306e-02 7.053000000000000404e-05
3.235999999999999988e-02 7.364000000000000645e-05
3.350000000000000200e-02 7.689999999999999896e-05
3.466999999999999943e-02 8.029000000000000546e-05
3.588999999999999829e-02 8.383999999999999688e-05
3.715000000000000246e-02 8.754000000000000550e-05
3.846000000000000113e-02 9.142000000000000224e-05
3.980999999999999817e-02 9.545999999999999744e-05
4.120999999999999663e-02 9.967999999999999430e-05
4.265999999999999653e-02 1.040999999999999960e-04
4.415999999999999787e-02 1.086999999999999994e-04
4.571000000000000063e-02 1.134999999999999941e-04
4.732000000000000095e-02 1.184999999999999937e-04
4.898000000000000270e-02 1.236999999999999981e-04
5.070000000000000201e-02 1.291999999999999963e-04
5.247999999999999887e-02 1.348999999999999993e-04
5.433000000000000329e-02 1.408000000000000072e-04
5.623000000000000220e-02 1.469999999999999953e-04
5.820999999999999786e-02 1.534999999999999906e-04
6.026000000000000106e-02 1.602999999999999933e-04
6.237000000000000183e-02 1.674000000000000032e-04
6.457000000000000239e-02 1.746999999999999909e-04
6.683000000000000052e-02 1.823999999999999884e-04
6.918000000000000538e-02 1.904999999999999955e-04
7.160999999999999310e-02 1.989000000000000100e-04
7.413000000000000145e-02 2.077000000000000070e-04
7.674000000000000266e-02 2.168999999999999867e-04
7.943000000000000060e-02 2.265000000000000032e-04
8.222000000000000142e-02 2.362999999999999975e-04
8.511000000000000509e-02 2.382999999999999919e-04
8.809999999999999776e-02 2.289000000000000073e-04
9.120000000000000329e-02 2.240999999999999991e-04
9.440999999999999392e-02 2.246000000000000112e-04
9.772000000000000131e-02 2.287000000000000025e-04
1.011999999999999983e-01 2.345000000000000079e-04
1.047000000000000014e-01 2.414000000000000130e-04
1.083999999999999964e-01 2.492999999999999882e-04
1.121999999999999942e-01 2.579999999999999828e-04
1.160999999999999949e-01 2.674999999999999969e-04
1.202000000000000013e-01 2.739999999999999923e-04
1.244999999999999996e-01 2.823999999999999796e-04
1.287999999999999978e-01 2.885000000000000194e-04
1.333999999999999908e-01 2.979999999999999793e-04
1.380000000000000115e-01 3.049999999999999868e-04
1.428999999999999992e-01 3.121999999999999992e-04
1.479000000000000037e-01 3.203999999999999817e-04
1.531000000000000139e-01 3.274999999999999916e-04
1.698000000000000065e-01 3.499999999999999964e-04
1.758000000000000118e-01 3.578000000000000234e-04
1.819999999999999951e-01 3.650999999999999840e-04
1.884000000000000119e-01 3.701999999999999996e-04
1.950000000000000067e-01 3.737999999999999786e-04
2.018000000000000071e-01 3.808999999999999886e-04
2.089000000000000024e-01 3.830999999999999879e-04
2.162999999999999923e-01 3.793000000000000039e-04
2.238999999999999879e-01 3.770000000000000022e-04
2.399000000000000021e-01 3.601000000000000251e-04
2.482999999999999929e-01 3.445000000000000254e-04
2.570000000000000062e-01 3.254999999999999972e-04
2.661000000000000032e-01 3.018000000000000175e-04
2.753999999999999782e-01 2.736999999999999850e-04
2.851000000000000201e-01 2.461000000000000188e-04
2.950999999999999734e-01 2.224000000000000120e-04
3.054999999999999938e-01 2.125999999999999906e-04
3.161999999999999811e-01 2.070999999999999924e-04
3.272999999999999798e-01 2.817000000000000168e-04
3.387999999999999901e-01 3.499999999999999964e-04
3.508000000000000007e-01 4.370521996926139555e-04
3.630999999999999783e-01 5.199498245193457215e-04
3.758000000000000229e-01 6.017839746129884527e-04
3.890000000000000124e-01 6.613727681159985638e-04
4.027000000000000024e-01 6.669198821169407742e-04
4.168999999999999928e-01 6.100673425073295172e-04
4.314999999999999947e-01 5.086722971058267552e-04
4.466999999999999860e-01 8.332809258337074872e-04
4.623999999999999777e-01 8.787000000000000539e-04
4.786000000000000254e-01 9.066999999999999756e-04
4.954999999999999960e-01 9.180999999543386445e-04
5.129000000000000226e-01 9.235999998389585793e-04
5.309000000000000385e-01 9.279999997208950328e-04
5.494999999999999885e-01 9.182999996077026265e-04
5.688999999999999613e-01 9.033999995071451692e-04
5.887999999999999901e-01 8.885999994254795576e-04
6.095000000000000417e-01 8.775999993457052123e-04
6.310000000000000053e-01 8.885999992487010439e-04
6.531000000000000139e-01 8.941999991604908165e-04
6.761000000000000343e-01 9.074999990780366430e-04
6.997999999999999776e-01 9.426999989788296388e-04
7.244000000000000439e-01 1.019999998794125697e-03
7.499000000000000110e-01 1.107999998632370510e-03
7.762000000000000011e-01 1.158999998541523739e-03
8.034999999999999920e-01 1.175999998508697004e-03
8.317999999999999838e-01 1.205999998164509731e-03
8.609999999999999876e-01 1.236999998090955281e-03
8.912999999999999812e-01 1.274999992813990709e-03
9.225999999999999757e-01 1.322999953648774148e-03
9.549999999999999600e-01 1.374999695721497136e-03
9.886000000000000343e-01 1.428997664675945353e-03
1.022999999999999909e+00 1.485974357611859979e-03
1.058999999999999941e+00 1.554844128216791672e-03
1.096000000000000085e+00 1.640114757603845569e-03
1.135000000000000009e+00 1.721118858302202312e-03
1.175000000000000044e+00 1.768301586857683226e-03
1.215999999999999970e+00 1.768550761232855423e-03
1.258999999999999897e+00 1.620852740793532736e-03
1.302999999999999936e+00 1.322060058524753738e-03
1.348999999999999977e+00 2.090087346288847878e-03
1.395999999999999908e+00 2.176726417815275354e-03
1.445000000000000062e+00 2.220529682707251574e-03
1.495999999999999996e+00 2.134202160629901715e-03
1.548999999999999932e+00 1.890898605557429302e-03
1.602999999999999980e+00 1.934562645312316734e-03
1.659999999999999920e+00 2.053000000000000137e-03
1.717999999999999972e+00 2.324000000000000111e-03
1.778000000000000025e+00 2.296999977863745795e-03
1.840999999999999970e+00 2.454999942951144928e-03
1.905000000000000027e+00 2.498999906340079822e-03
1.971999999999999975e+00 2.576999868357485266e-03
2.041999999999999815e+00 2.669999825338726339e-03
2.112999999999999989e+00 2.764999781152686562e-03
2.188000000000000167e+00 2.863999733131829435e-03
2.265000000000000124e+00 2.955999679668577882e-03
2.343999999999999861e+00 3.037999630822899987e-03
2.427000000000000046e+00 3.113999575320291081e-03
2.512000000000000011e+00 3.182999518680375284e-03
2.600000000000000089e+00 3.245999460477015739e-03
2.692000000000000171e+00 3.298999397235241170e-03
2.786000000000000032e+00 3.345999332928519497e-03
2.883999999999999897e+00 3.395999264634603533e-03
2.984999999999999876e+00 3.438999189863902687e-03
3.089999999999999858e+00 3.472999037560494696e-03
3.198999999999999844e+00 3.493994050222940656e-03
3.310999999999999943e+00 3.511963967404604665e-03
3.427999999999999936e+00 3.502796549807873135e-03
3.548000000000000043e+00 3.505973111965183121e-03
3.673000000000000043e+00 3.528174939373091706e-03
3.802000000000000046e+00 3.559795898348777892e-03
3.935999999999999943e+00 3.576540722864157001e-03
4.073999999999999844e+00 3.576993428371675037e-03
4.216999999999999638e+00 3.703545538550334030e-03
4.365000000000000213e+00 3.812427612185777075e-03
4.519000000000000128e+00 3.930000000000001201e-03
4.676999999999999602e+00 4.040000000000000188e-03
4.841999999999999638e+00 4.152999999999999574e-03
5.011999999999999567e+00 4.284999999999999747e-03
5.187999999999999723e+00 4.428999999999999777e-03
5.370000000000000107e+00 4.583000000000001135e-03
5.559000000000000163e+00 4.749000000000000617e-03
5.753999999999999559e+00 4.927000000000000823e-03
5.956999999999999851e+00 5.122000000000000684e-03
6.166000000000000369e+00 5.328000000000001138e-03
6.383000000000000007e+00 5.545000000000000449e-03
6.607000000000000206e+00 5.774000000000000486e-03
6.839000000000000412e+00 6.015000000000002116e-03
7.078999999999999737e+00 6.267000000000001736e-03
7.328000000000000291e+00 6.524000000000000285e-03
7.586000000000000298e+00 6.790000000000000029e-03
7.852000000000000313e+00 7.067999999999999630e-03
8.128000000000000114e+00 7.359000000000000090e-03
8.413999999999999702e+00 7.662000000000000408e-03
8.710000000000000853e+00 7.979999999999999247e-03
9.016000000000000014e+00 8.316000000000000475e-03
9.333000000000000185e+00 8.666999999999999357e-03
9.660999999999999588e+00 9.034000000000000363e-03
1.000000000000000000e+01 9.417000000000000023e-03


==> anc/Relic_Mchi1_MApfactor2.50_Delta0.400_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.949999999999999965e-05
1.034999999999999983e-02 2.036000000000000158e-05
1.072000000000000036e-02 2.127000000000000134e-05
1.108999999999999916e-02 2.222000000000000071e-05
1.148000000000000062e-02 2.320000000000000149e-05
1.188999999999999953e-02 2.423999999999999831e-05
1.230000000000000017e-02 2.534000000000000133e-05
1.273999999999999959e-02 2.646999999999999898e-05
1.318000000000000074e-02 2.765000000000000124e-05
1.365000000000000067e-02 2.888000000000000132e-05
1.413000000000000020e-02 3.017999999999999904e-05
1.461999999999999932e-02 3.152999999999999797e-05
1.514000000000000068e-02 3.293999999999999972e-05
1.566999999999999990e-02 3.440999999999999750e-05
1.621999999999999831e-02 3.596000000000000130e-05
1.678999999999999937e-02 3.757000000000000113e-05
1.737999999999999962e-02 3.924999999999999859e-05
1.798999999999999905e-02 4.101000000000000207e-05
1.862000000000000113e-02 4.284999999999999801e-05
1.927999999999999853e-02 4.476999999999999995e-05
1.994999999999999898e-02 4.678000000000000273e-05
2.065000000000000169e-02 4.887999999999999957e-05
2.137999999999999970e-02 5.106999999999999723e-05
2.213000000000000037e-02 5.336999999999999893e-05
2.290999999999999981e-02 5.576000000000000146e-05
2.370999999999999844e-02 5.827000000000000284e-05
2.454999999999999891e-02 6.089000000000000147e-05
2.540999999999999856e-02 6.362000000000000413e-05
2.630000000000000046e-02 6.648000000000000046e-05
2.723000000000000073e-02 6.946000000000000243e-05
2.818000000000000019e-02 7.257999999999999966e-05
2.917000000000000148e-02 7.587000000000000373e-05
3.020000000000000115e-02 7.925000000000000187e-05
3.126000000000000306e-02 8.281000000000000166e-05
3.235999999999999988e-02 8.652999999999999993e-05
3.350000000000000200e-02 9.042000000000000504e-05
3.466999999999999943e-02 9.448000000000000343e-05
3.588999999999999829e-02 9.872999999999999832e-05
3.715000000000000246e-02 1.032000000000000013e-04
3.846000000000000113e-02 1.078000000000000047e-04
3.980999999999999817e-02 1.127000000000000018e-04
4.120999999999999663e-02 1.177000000000000013e-04
4.265999999999999653e-02 1.230000000000000082e-04
4.415999999999999787e-02 1.286000000000000088e-04
4.571000000000000063e-02 1.343000000000000118e-04
4.732000000000000095e-02 1.403999999999999975e-04
4.898000000000000270e-02 1.466999999999999880e-04
5.070000000000000201e-02 1.533000000000000129e-04
5.247999999999999887e-02 1.601999999999999908e-04
5.433000000000000329e-02 1.674000000000000032e-04
5.623000000000000220e-02 1.748999999999999958e-04
5.820999999999999786e-02 1.826999999999999957e-04
6.026000000000000106e-02 1.910000000000000077e-04
6.237000000000000183e-02 1.994999999999999974e-04
6.457000000000000239e-02 2.084999999999999994e-04
6.683000000000000052e-02 2.178000000000000086e-04
6.918000000000000538e-02 2.277000000000000053e-04
7.160999999999999310e-02 2.379000000000000092e-04
7.413000000000000145e-02 2.486000000000000254e-04
7.674000000000000266e-02 2.598000000000000266e-04
7.943000000000000060e-02 2.712999999999999808e-04
8.222000000000000142e-02 2.833000000000000015e-04
8.511000000000000509e-02 2.799999999999999755e-04
8.809999999999999776e-02 2.636000000000000105e-04
9.120000000000000329e-02 2.625999999999999862e-04
9.440999999999999392e-02 2.664000000000000244e-04
9.772000000000000131e-02 2.726000000000000124e-04
1.011999999999999983e-01 2.803999999999999852e-04
1.047000000000000014e-01 2.894999999999999895e-04
1.083999999999999964e-01 2.995000000000000158e-04
1.121999999999999942e-01 3.105000000000000121e-04
1.160999999999999949e-01 3.223999999999999761e-04
1.244999999999999996e-01 3.390000000000000001e-04
1.287999999999999978e-01 3.452999999999999906e-04
1.333999999999999908e-01 3.569000000000000015e-04
1.380000000000000115e-01 3.641000000000000139e-04
1.428999999999999992e-01 3.716999999999999818e-04
1.479000000000000037e-01 3.809999999999999910e-04
1.531000000000000139e-01 3.881000000000000010e-04
1.585000000000000020e-01 3.965999999999999907e-04
1.698000000000000065e-01 4.116999999999999783e-04
1.758000000000000118e-01 4.200000000000000174e-04
1.819999999999999951e-01 4.276999999999999877e-04
1.884000000000000119e-01 4.316999999999999765e-04
1.950000000000000067e-01 4.337999999999999734e-04
2.018000000000000071e-01 4.414999999999999979e-04
2.089000000000000024e-01 4.420000000000000101e-04
2.162999999999999923e-01 4.343999999999999880e-04
2.238999999999999879e-01 4.293000000000000266e-04
2.316999999999999893e-01 4.238000000000000014e-04
2.399000000000000021e-01 4.060000000000000024e-04
2.482999999999999929e-01 3.854999999999999920e-04
2.570000000000000062e-01 3.622000000000000219e-04
2.661000000000000032e-01 3.334000000000000266e-04
2.753999999999999782e-01 3.009999999999999980e-04
2.851000000000000201e-01 2.690999999999999816e-04
2.950999999999999734e-01 2.429999999999999977e-04
3.054999999999999938e-01 2.328999999999999961e-04
3.161999999999999811e-01 2.350999999999999954e-04
3.272999999999999798e-01 3.339999999999999870e-04
3.387999999999999901e-01 4.162999999999999817e-04
3.508000000000000007e-01 5.113791236130452124e-04
3.630999999999999783e-01 6.066088828342469132e-04
3.758000000000000229e-01 6.908765846173394462e-04
3.890000000000000124e-01 7.168655245744592983e-04
4.027000000000000024e-01 6.360589714516224876e-04
4.168999999999999928e-01 5.347864640348192356e-04
4.314999999999999947e-01 9.273997656444523275e-04
4.466999999999999860e-01 9.829000000000000931e-04
4.623999999999999777e-01 1.020000000000000073e-03
4.786000000000000254e-01 1.048999999916491949e-03
4.954999999999999960e-01 1.057999999783552176e-03
5.129000000000000226e-01 1.060999999651006690e-03
5.309000000000000385e-01 1.063999999511785772e-03
5.494999999999999885e-01 1.045999999397274937e-03
5.688999999999999613e-01 1.024999999298942168e-03
5.887999999999999901e-01 1.003999999213698972e-03
6.095000000000000417e-01 9.902999991247569272e-04
6.310000000000000053e-01 1.005999999014899277e-03
6.531000000000000139e-01 1.011999998942222966e-03
6.761000000000000343e-01 1.025999998858567568e-03
6.997999999999999776e-01 1.068999998719936126e-03
7.244000000000000439e-01 1.169999998540841067e-03
7.499000000000000110e-01 1.275999998359045708e-03
7.762000000000000011e-01 1.326999998282712284e-03
8.034999999999999920e-01 1.336999997925748937e-03
8.317999999999999838e-01 1.370999997844539117e-03
8.609999999999999876e-01 1.406999987917306695e-03
8.912999999999999812e-01 1.450999920979029493e-03
9.225999999999999757e-01 1.507999479123127992e-03
9.549999999999999600e-01 1.568995256700937094e-03
9.886000000000000343e-01 1.629957377952715803e-03
1.022999999999999909e+00 1.695747801752136305e-03
1.058999999999999941e+00 1.776574901635593609e-03
1.096000000000000085e+00 1.874460829226632990e-03
1.135000000000000009e+00 1.943327781184216608e-03
1.175000000000000044e+00 1.905898982176470417e-03
1.215999999999999970e+00 1.703175571111705585e-03
1.258999999999999897e+00 1.371529304787591236e-03
1.302999999999999936e+00 2.311948769983575465e-03
1.348999999999999977e+00 2.394371601173342183e-03
1.395999999999999908e+00 2.444509852645495966e-03
1.445000000000000062e+00 2.373037098049736449e-03
1.495999999999999996e+00 2.098468097611468422e-03
1.548999999999999932e+00 2.601000000000000013e-03
1.602999999999999980e+00 2.314999999999999784e-03
1.659999999999999920e+00 2.310000000000000421e-03
1.717999999999999972e+00 2.693999965162826270e-03
1.778000000000000025e+00 2.618999929762558070e-03
1.840999999999999970e+00 2.820999883647029496e-03
1.905000000000000027e+00 2.862999843980866717e-03
1.971999999999999975e+00 2.947999797265888917e-03
2.041999999999999815e+00 3.061999747736119694e-03
2.112999999999999989e+00 3.172999691492622842e-03
2.188000000000000167e+00 3.287999629282526478e-03
2.265000000000000124e+00 3.395999571491098608e-03
2.343999999999999861e+00 3.490999513949839556e-03
2.427000000000000046e+00 3.579999447865563587e-03
2.512000000000000011e+00 3.658999380906992598e-03
2.600000000000000089e+00 3.730999307807626644e-03
2.692000000000000171e+00 3.789999232857083501e-03
2.786000000000000032e+00 3.843999156417175506e-03
2.883999999999999897e+00 3.902999074867100678e-03
2.984999999999999876e+00 3.952998349413733292e-03
3.089999999999999858e+00 3.991989853591610196e-03
3.198999999999999844e+00 4.013938509654074033e-03
3.310999999999999943e+00 4.033664261057645292e-03
3.427999999999999936e+00 4.017309259227989059e-03
3.548000000000000043e+00 4.014372566670395930e-03
3.673000000000000043e+00 4.020038684618351676e-03
3.802000000000000046e+00 4.002732523848045836e-03
3.935999999999999943e+00 4.085785188627664467e-03
4.073999999999999844e+00 4.203656961180135543e-03
4.216999999999999638e+00 4.277902756448970396e-03
4.365000000000000213e+00 4.369999990210658540e-03
4.519000000000000128e+00 4.501999999999999925e-03
4.676999999999999602e+00 4.628000000000000169e-03
4.841999999999999638e+00 4.754999999999999678e-03
5.011999999999999567e+00 4.908000000000000904e-03
5.187999999999999723e+00 5.073000000000001120e-03
5.370000000000000107e+00 5.251000000000000459e-03
5.559000000000000163e+00 5.442000000000000656e-03
5.753999999999999559e+00 5.647000000000000977e-03
5.956999999999999851e+00 5.873000000000001483e-03
6.166000000000000369e+00 6.111000000000001847e-03
6.383000000000000007e+00 6.361000000000002069e-03
6.607000000000000206e+00 6.626000000000001680e-03
6.839000000000000412e+00 6.904000000000002149e-03
7.078999999999999737e+00 7.196000000000000139e-03
7.328000000000000291e+00 7.491000000000000263e-03
7.586000000000000298e+00 7.798000000000000244e-03
7.852000000000000313e+00 8.118999999999999481e-03
8.128000000000000114e+00 8.455000000000000709e-03
8.413999999999999702e+00 8.805999999999999592e-03
8.710000000000000853e+00 9.173999999999999863e-03
9.016000000000000014e+00 9.561999999999999320e-03
9.333000000000000185e+00 9.969999999999999696e-03
9.660999999999999588e+00 1.039999999999999952e-02
1.000000000000000000e+01 1.084000000000000068e-02


==> anc/Relic_Mchi1_MApfactor3.00_Delta0.000_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 2.010000000000000068e-05
1.034999999999999983e-02 2.080999999999999896e-05
1.072000000000000036e-02 2.154999999999999865e-05
1.108999999999999916e-02 2.231999999999999975e-05
1.148000000000000062e-02 2.309999999999999906e-05
1.188999999999999953e-02 2.392999999999999958e-05
1.230000000000000017e-02 2.477999999999999992e-05
1.273999999999999959e-02 2.566000000000000166e-05
1.318000000000000074e-02 2.657999999999999962e-05
1.365000000000000067e-02 2.752999999999999900e-05
1.413000000000000020e-02 2.850999999999999978e-05
1.461999999999999932e-02 2.953000000000000018e-05
1.514000000000000068e-02 3.058999999999999681e-05
1.566999999999999990e-02 3.169000000000000321e-05
1.621999999999999831e-02 3.282000000000000087e-05
1.678999999999999937e-02 3.399999999999999973e-05
1.737999999999999962e-02 3.521999999999999822e-05
1.798999999999999905e-02 3.648000000000000309e-05
1.862000000000000113e-02 3.779000000000000241e-05
1.927999999999999853e-02 3.915000000000000294e-05
1.994999999999999898e-02 4.055999999999999791e-05
2.065000000000000169e-02 4.202000000000000087e-05
2.137999999999999970e-02 4.352999999999999827e-05
2.213000000000000037e-02 4.509999999999999849e-05
2.290999999999999981e-02 4.671999999999999992e-05
2.370999999999999844e-02 4.840999999999999898e-05
2.454999999999999891e-02 5.016000000000000086e-05
2.540999999999999856e-02 5.196999999999999878e-05
2.630000000000000046e-02 5.383999999999999951e-05
2.723000000000000073e-02 5.577999999999999788e-05
2.818000000000000019e-02 5.780000000000000225e-05
2.917000000000000148e-02 5.988000000000000267e-05
3.020000000000000115e-02 6.203999999999999554e-05
3.126000000000000306e-02 6.428000000000000120e-05
3.235999999999999988e-02 6.660000000000000609e-05
3.350000000000000200e-02 6.899999999999999667e-05
3.466999999999999943e-02 7.150000000000000322e-05
3.588999999999999829e-02 7.407999999999999546e-05
3.715000000000000246e-02 7.676000000000000368e-05
3.846000000000000113e-02 7.953000000000000596e-05
3.980999999999999817e-02 8.241000000000000549e-05
4.120999999999999663e-02 8.538999999999999390e-05
4.265999999999999653e-02 8.846999999999999829e-05
4.415999999999999787e-02 9.166999999999999476e-05
4.571000000000000063e-02 9.498999999999999686e-05
4.732000000000000095e-02 9.841999999999999620e-05
4.898000000000000270e-02 1.019999999999999992e-04
5.070000000000000201e-02 1.056999999999999943e-04
5.247999999999999887e-02 1.095000000000000053e-04
5.433000000000000329e-02 1.134999999999999941e-04
5.623000000000000220e-02 1.175999999999999989e-04
5.820999999999999786e-02 1.218000000000000061e-04
6.026000000000000106e-02 1.262000000000000047e-04
6.237000000000000183e-02 1.308000000000000081e-04
6.457000000000000239e-02 1.354999999999999868e-04
6.683000000000000052e-02 1.403999999999999975e-04
6.918000000000000538e-02 1.455000000000000130e-04
7.160999999999999310e-02 1.508000000000000063e-04
7.413000000000000145e-02 1.562000000000000020e-04
7.674000000000000266e-02 1.619000000000000051e-04
7.943000000000000060e-02 1.677000000000000105e-04
8.222000000000000142e-02 1.737999999999999962e-04
8.511000000000000509e-02 1.800999999999999867e-04
8.809999999999999776e-02 1.866000000000000091e-04
9.120000000000000329e-02 1.933000000000000094e-04
9.440999999999999392e-02 2.000000000000000096e-04
9.772000000000000131e-02 2.061999999999999977e-04
1.011999999999999983e-01 2.101999999999999865e-04
1.047000000000000014e-01 2.052000000000000005e-04
1.083999999999999964e-01 1.932000000000000069e-04
1.121999999999999942e-01 1.922000000000000097e-04
1.160999999999999949e-01 1.939999999999999993e-04
1.202000000000000013e-01 1.971999999999999957e-04
1.244999999999999996e-01 2.013999999999999894e-04
1.287999999999999978e-01 2.063000000000000001e-04
1.333999999999999908e-01 2.117999999999999983e-04
1.380000000000000115e-01 2.179000000000000110e-04
1.428999999999999992e-01 2.242000000000000015e-04
1.479000000000000037e-01 2.304999999999999920e-04
1.531000000000000139e-01 2.368000000000000096e-04
1.585000000000000020e-01 2.434000000000000074e-04
1.640999999999999959e-01 2.508000000000000246e-04
1.698000000000000065e-01 2.576999999999999755e-04
1.758000000000000118e-01 2.649999999999999903e-04
1.819999999999999951e-01 2.726000000000000124e-04
1.884000000000000119e-01 2.802999999999999828e-04
1.950000000000000067e-01 2.883000000000000146e-04
2.018000000000000071e-01 2.958999999999999825e-04
2.089000000000000024e-01 3.040000000000000167e-04
2.162999999999999923e-01 3.119999999999999944e-04
2.238999999999999879e-01 3.201999999999999768e-04
2.316999999999999893e-01 3.277999999999999989e-04
2.399000000000000021e-01 3.347000000000000040e-04
2.482999999999999929e-01 3.425999999999999792e-04
2.570000000000000062e-01 3.483000000000000093e-04
2.661000000000000032e-01 3.517999999999999860e-04
2.753999999999999782e-01 3.547000000000000023e-04
2.851000000000000201e-01 3.558999999999999772e-04
2.950999999999999734e-01 3.519999999999999908e-04
3.054999999999999938e-01 3.444000000000000230e-04
3.161999999999999811e-01 3.319999999999999926e-04
3.272999999999999798e-01 3.148000000000000082e-04
3.387999999999999901e-01 2.942999999999999978e-04
3.508000000000000007e-01 2.727999533829226315e-04
3.630999999999999783e-01 2.525998530388105399e-04
3.758000000000000229e-01 2.428992633529298835e-04
3.890000000000000124e-01 2.329943161733493686e-04
4.027000000000000024e-01 3.379461304981061834e-04
4.168999999999999928e-01 3.977438708739093804e-04
4.314999999999999947e-01 4.564488888611378282e-04
4.466999999999999860e-01 5.043548370088685086e-04
4.623999999999999777e-01 5.239267759464674235e-04
4.786000000000000254e-01 4.848270891998497753e-04
4.954999999999999960e-01 4.049579488917193822e-04
5.129000000000000226e-01 6.381039099366208429e-04
5.309000000000000385e-01 6.790999999999999728e-04
5.494999999999999885e-01 7.081000000000000271e-04
5.688999999999999613e-01 7.316999999210936677e-04
5.887999999999999901e-01 7.511999996787558200e-04
6.095000000000000417e-01 7.656999994315266895e-04
6.310000000000000053e-01 7.756999991838902774e-04
6.531000000000000139e-01 7.848999989382906281e-04
6.761000000000000343e-01 7.894999986991133555e-04
6.997999999999999776e-01 7.891999984286894197e-04
7.244000000000000439e-01 7.901999981809528254e-04
7.499000000000000110e-01 7.934999979275588660e-04
7.762000000000000011e-01 8.049999976508589875e-04
8.034999999999999920e-01 8.193999973864972376e-04
8.317999999999999838e-01 8.360999970202866215e-04
8.609999999999999876e-01 8.721999965547930483e-04
8.912999999999999812e-01 9.262999960977270908e-04
9.225999999999999757e-01 9.832999956120738825e-04
9.549999999999999600e-01 1.014999995174732704e-03
9.886000000000000343e-01 1.031999994797135100e-03
1.022999999999999909e+00 1.056999983532836210e-03
1.058999999999999941e+00 1.084999904896679409e-03
1.096000000000000085e+00 1.115999391349251947e-03
1.135000000000000009e+00 1.153995363901805498e-03
1.175000000000000044e+00 1.192962496780208218e-03
1.215999999999999970e+00 1.232799136719176262e-03
1.258999999999999897e+00 1.274961638434703778e-03
1.302999999999999936e+00 1.322041654107639942e-03
1.348999999999999977e+00 1.362887531790700794e-03
1.395999999999999908e+00 1.358537802692528270e-03
1.445000000000000062e+00 1.238089589374762262e-03
1.495999999999999996e+00 1.020691016144544255e-03
1.548999999999999932e+00 1.565776824676785254e-03
1.602999999999999980e+00 1.633493549029663497e-03
1.659999999999999920e+00 1.661606411044905295e-03
1.717999999999999972e+00 1.628259555964283681e-03
1.778000000000000025e+00 1.475402936254891547e-03
1.840999999999999970e+00 1.563149623863363752e-03
1.905000000000000027e+00 1.729000000000000502e-03
1.971999999999999975e+00 1.657000000000000053e-03
2.041999999999999815e+00 1.664999970593297263e-03
2.112999999999999989e+00 1.793999925173900929e-03
2.188000000000000167e+00 1.800999878203076192e-03
2.265000000000000124e+00 1.883999834557872812e-03
2.343999999999999861e+00 1.907999787872204393e-03
2.427000000000000046e+00 1.948999737424640969e-03
2.512000000000000011e+00 2.002999692748020939e-03
2.600000000000000089e+00 2.055999635106853587e-03
2.692000000000000171e+00 2.109999585926400703e-03
2.786000000000000032e+00 2.165999523372591842e-03
2.883999999999999897e+00 2.222999460210637202e-03
2.984999999999999876e+00 2.278999406571332459e-03
3.089999999999999858e+00 2.332999332374272299e-03
3.198999999999999844e+00 2.383999259542505036e-03
3.310999999999999943e+00 2.431999190558431674e-03
3.427999999999999936e+00 2.480999112823247064e-03
3.673000000000000043e+00 2.592993675336535426e-03
3.935999999999999943e+00 2.711801300917816501e-03
4.073999999999999844e+00 2.775027283842302749e-03
4.216999999999999638e+00 2.832732960288229275e-03
4.365000000000000213e+00 2.888052336380475885e-03
4.519000000000000128e+00 2.920096539287196993e-03
4.676999999999999602e+00 2.932941349606277195e-03
4.841999999999999638e+00 3.092007476182890777e-03
5.011999999999999567e+00 3.200032030362844407e-03
5.187999999999999723e+00 3.265999902752739215e-03
5.370000000000000107e+00 3.340000000000000087e-03
5.559000000000000163e+00 3.433999999999999986e-03
5.753999999999999559e+00 3.527999999999999886e-03
5.956999999999999851e+00 3.624000000000000051e-03
6.166000000000000369e+00 3.727999999999999977e-03
6.383000000000000007e+00 3.838999999999999965e-03
6.607000000000000206e+00 3.952999999999999917e-03
6.839000000000000412e+00 4.073000000000000231e-03
7.078999999999999737e+00 4.198999999999999608e-03
7.328000000000000291e+00 4.333000000000000046e-03
7.586000000000000298e+00 4.473000000000000413e-03
7.852000000000000313e+00 4.617999999999999709e-03
8.128000000000000114e+00 4.767999999999999669e-03
8.413999999999999702e+00 4.924999999999999691e-03
8.710000000000000853e+00 5.087000000000000376e-03
9.016000000000000014e+00 5.251999999999999724e-03
9.333000000000000185e+00 5.420000000000000338e-03
9.660999999999999588e+00 5.595000000000000147e-03
1.000000000000000000e+01 5.777000000000000017e-03


==> anc/Relic_Mchi1_MApfactor3.00_Delta0.050_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 2.555000000000000101e-05
1.034999999999999983e-02 2.650000000000000039e-05
1.072000000000000036e-02 2.748999999999999938e-05
1.108999999999999916e-02 2.850999999999999978e-05
1.148000000000000062e-02 2.958000000000000139e-05
1.188999999999999953e-02 3.067999999999999764e-05
1.230000000000000017e-02 3.182999999999999849e-05
1.273999999999999959e-02 3.301999999999999895e-05
1.318000000000000074e-02 3.426000000000000063e-05
1.365000000000000067e-02 3.554000000000000193e-05
1.413000000000000020e-02 3.686999999999999766e-05
1.461999999999999932e-02 3.825000000000000139e-05
1.514000000000000068e-02 3.967999999999999956e-05
1.566999999999999990e-02 4.117000000000000054e-05
1.621999999999999831e-02 4.271000000000000274e-05
1.678999999999999937e-02 4.431000000000000097e-05
1.737999999999999962e-02 4.597000000000000202e-05
1.798999999999999905e-02 4.770000000000000070e-05
1.862000000000000113e-02 4.948000000000000060e-05
1.927999999999999853e-02 5.133999999999999973e-05
1.994999999999999898e-02 5.326000000000000168e-05
2.065000000000000169e-02 5.525000000000000126e-05
2.137999999999999970e-02 5.732000000000000007e-05
2.213000000000000037e-02 5.947999999999999972e-05
2.290999999999999981e-02 6.171000000000000378e-05
2.370999999999999844e-02 6.402000000000000030e-05
2.454999999999999891e-02 6.642000000000000443e-05
2.540999999999999856e-02 6.891000000000000261e-05
2.630000000000000046e-02 7.148000000000000003e-05
2.723000000000000073e-02 7.415999999999999470e-05
2.818000000000000019e-02 7.694000000000000535e-05
2.917000000000000148e-02 7.980999999999999650e-05
3.020000000000000115e-02 8.279999999999999329e-05
3.126000000000000306e-02 8.590000000000000088e-05
3.235999999999999988e-02 8.911000000000000572e-05
3.350000000000000200e-02 9.244000000000000264e-05
3.466999999999999943e-02 9.589000000000000518e-05
3.588999999999999829e-02 9.948000000000000299e-05
3.715000000000000246e-02 1.032000000000000013e-04
3.846000000000000113e-02 1.071000000000000012e-04
3.980999999999999817e-02 1.111000000000000035e-04
4.120999999999999663e-02 1.151999999999999948e-04
4.265999999999999653e-02 1.195000000000000044e-04
4.415999999999999787e-02 1.240000000000000054e-04
4.571000000000000063e-02 1.286000000000000088e-04
4.732000000000000095e-02 1.333999999999999899e-04
4.898000000000000270e-02 1.384000000000000031e-04
5.070000000000000201e-02 1.435999999999999939e-04
5.247999999999999887e-02 1.488999999999999872e-04
5.433000000000000329e-02 1.544999999999999878e-04
5.623000000000000220e-02 1.601999999999999908e-04
5.820999999999999786e-02 1.662000000000000012e-04
6.026000000000000106e-02 1.723999999999999892e-04
6.237000000000000183e-02 1.788000000000000093e-04
6.457000000000000239e-02 1.855000000000000095e-04
6.683000000000000052e-02 1.923999999999999875e-04
6.918000000000000538e-02 1.995999999999999999e-04
7.160999999999999310e-02 2.069999999999999900e-04
7.413000000000000145e-02 2.147999999999999899e-04
7.674000000000000266e-02 2.227999999999999946e-04
7.943000000000000060e-02 2.311000000000000066e-04
8.222000000000000142e-02 2.396999999999999988e-04
8.511000000000000509e-02 2.486000000000000254e-04
8.809999999999999776e-02 2.576999999999999755e-04
9.120000000000000329e-02 2.668999999999999823e-04
9.440999999999999392e-02 2.753000000000000239e-04
9.772000000000000131e-02 2.804999999999999876e-04
1.011999999999999983e-01 2.751000000000000190e-04
1.047000000000000014e-01 2.599999999999999772e-04
1.083999999999999964e-01 2.583999999999999925e-04
1.121999999999999942e-01 2.608999999999999991e-04
1.160999999999999949e-01 2.654000000000000001e-04
1.202000000000000013e-01 2.711999999999999784e-04
1.244999999999999996e-01 2.780999999999999835e-04
1.287999999999999978e-01 2.858000000000000080e-04
1.333999999999999908e-01 2.940999999999999929e-04
1.380000000000000115e-01 3.026999999999999851e-04
1.428999999999999992e-01 3.118999999999999919e-04
1.479000000000000037e-01 3.205999999999999866e-04
1.531000000000000139e-01 3.298999999999999958e-04
1.585000000000000020e-01 3.401999999999999751e-04
1.640999999999999959e-01 3.500999999999999989e-04
1.698000000000000065e-01 3.602999999999999758e-04
1.758000000000000118e-01 3.709000000000000166e-04
1.819999999999999951e-01 3.817000000000000080e-04
1.884000000000000119e-01 3.930000000000000117e-04
1.950000000000000067e-01 4.038000000000000031e-04
2.018000000000000071e-01 4.152000000000000092e-04
2.089000000000000024e-01 4.267000000000000176e-04
2.162999999999999923e-01 4.382999999999999743e-04
2.238999999999999879e-01 4.491000000000000200e-04
2.316999999999999893e-01 4.589999999999999896e-04
2.399000000000000021e-01 4.701999999999999908e-04
2.482999999999999929e-01 4.783999999999999733e-04
2.570000000000000062e-01 4.838999999999999985e-04
2.661000000000000032e-01 4.881999999999999946e-04
2.753999999999999782e-01 4.901000000000000408e-04
2.851000000000000201e-01 4.850999999999999735e-04
2.950999999999999734e-01 4.756000000000000136e-04
3.054999999999999938e-01 4.584999999999999775e-04
3.161999999999999811e-01 4.356000000000000171e-04
3.272999999999999798e-01 4.060000000000000024e-04
3.387999999999999901e-01 3.801000000000000234e-04
3.630999999999999783e-01 3.393994116986012027e-04
3.758000000000000229e-01 3.335967179074032524e-04
3.890000000000000124e-01 4.622617257239007853e-04
4.027000000000000024e-01 5.462293308401076604e-04
4.168999999999999928e-01 6.284126420076797254e-04
4.314999999999999947e-01 7.003977254094741981e-04
4.466999999999999860e-01 7.399366707288823316e-04
4.623999999999999777e-01 7.063084005998424703e-04
4.786000000000000254e-01 5.991396952984405109e-04
4.954999999999999960e-01 6.058933757069177601e-04
5.129000000000000226e-01 9.414999999999999541e-04
5.309000000000000385e-01 9.782000000000000330e-04
5.494999999999999885e-01 1.012999999986977659e-03
5.688999999999999613e-01 1.039999999699044901e-03
5.887999999999999901e-01 1.060999999416044684e-03
6.095000000000000417e-01 1.075999999083870982e-03
6.310000000000000053e-01 1.085999998800077837e-03
6.531000000000000139e-01 1.092999998533817360e-03
6.761000000000000343e-01 1.093999998209400784e-03
6.997999999999999776e-01 1.093999997947612580e-03
7.244000000000000439e-01 1.098999997575039094e-03
7.499000000000000110e-01 1.111999997286644993e-03
7.762000000000000011e-01 1.134999996905667859e-03
8.034999999999999920e-01 1.154999996557796223e-03
8.317999999999999838e-01 1.202999996114315984e-03
8.609999999999999876e-01 1.272999995521222668e-03
8.912999999999999812e-01 1.355999995032866959e-03
9.225999999999999757e-01 1.398999994557257676e-03
9.549999999999999600e-01 1.427999994129480667e-03
9.886000000000000343e-01 1.460999988281625091e-03
1.022999999999999909e+00 1.499999933676571511e-03
1.058999999999999941e+00 1.542999592507743366e-03
1.096000000000000085e+00 1.594997264751389122e-03
1.135000000000000009e+00 1.649971442775434883e-03
1.175000000000000044e+00 1.706837355244149096e-03
1.215999999999999970e+00 1.766152151292687362e-03
1.258999999999999897e+00 1.832738104174921282e-03
1.302999999999999936e+00 1.898431512419537911e-03
1.348999999999999977e+00 1.918697983040910417e-03
1.395999999999999908e+00 1.803443673056459584e-03
1.445000000000000062e+00 1.523755306177571912e-03
1.495999999999999996e+00 1.325638249231707614e-03
1.548999999999999932e+00 2.277309541936129583e-03
1.602999999999999980e+00 2.325573257575464046e-03
1.659999999999999920e+00 2.310661462297822297e-03
1.717999999999999972e+00 2.139997380699961392e-03
1.778000000000000025e+00 1.932870908968475736e-03
1.840999999999999970e+00 2.426999999999999904e-03
1.905000000000000027e+00 2.328999999999999907e-03
1.971999999999999975e+00 2.335999979787726274e-03
2.041999999999999815e+00 2.515999923225492249e-03
2.112999999999999989e+00 2.516999864586046652e-03
2.188000000000000167e+00 2.617999806606441555e-03
2.265000000000000124e+00 2.679999755121747432e-03
2.343999999999999861e+00 2.730999692304048303e-03
2.427000000000000046e+00 2.802999629884254593e-03
2.512000000000000011e+00 2.872999573195919761e-03
2.600000000000000089e+00 2.940999495093453778e-03
2.692000000000000171e+00 3.010999429711350584e-03
2.786000000000000032e+00 3.078999361180249136e-03
2.883999999999999897e+00 3.145999271074419439e-03
2.984999999999999876e+00 3.206999192060692744e-03
3.089999999999999858e+00 3.261999103294912789e-03
3.198999999999999844e+00 3.310999012161556718e-03
3.310999999999999943e+00 3.355998909194661626e-03
3.427999999999999936e+00 3.405998798011004424e-03
3.673000000000000043e+00 3.513971894199895835e-03
3.935999999999999943e+00 3.639202382009131161e-03
4.073999999999999844e+00 3.702373711129879497e-03
4.216999999999999638e+00 3.766941051257334961e-03
4.365000000000000213e+00 3.810421548782738903e-03
4.519000000000000128e+00 3.811948248002411041e-03
4.676999999999999602e+00 4.011184905206938156e-03
4.841999999999999638e+00 4.065872140053921474e-03
5.011999999999999567e+00 4.210707939799177013e-03
5.187999999999999723e+00 4.311999999999999861e-03
5.370000000000000107e+00 4.433000000000001176e-03
5.559000000000000163e+00 4.559999999999999817e-03
5.753999999999999559e+00 4.687000000000000194e-03
5.956999999999999851e+00 4.827999999999999826e-03
6.166000000000000369e+00 4.977999999999999786e-03
6.383000000000000007e+00 5.135999999999999940e-03
6.607000000000000206e+00 5.302000000000000289e-03
6.839000000000000412e+00 5.479000000000000363e-03
7.078999999999999737e+00 5.667000000000000162e-03
7.328000000000000291e+00 5.865000000000000421e-03
7.586000000000000298e+00 6.072000000000000140e-03
7.852000000000000313e+00 6.288000000000001921e-03
8.128000000000000114e+00 6.514000000000001560e-03
8.413999999999999702e+00 6.748000000000001393e-03
8.710000000000000853e+00 6.988000000000002022e-03
9.016000000000000014e+00 7.235000000000000112e-03
9.333000000000000185e+00 7.492000000000000395e-03
9.660999999999999588e+00 7.759000000000000272e-03
1.000000000000000000e+01 8.037000000000000741e-03


==> anc/Relic_Mchi1_MApfactor3.00_Delta0.100_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 3.512999999999999738e-05
1.034999999999999983e-02 3.648000000000000309e-05
1.072000000000000036e-02 3.788999999999999806e-05
1.108999999999999916e-02 3.935000000000000103e-05
1.148000000000000062e-02 4.087000000000000002e-05
1.188999999999999953e-02 4.244000000000000024e-05
1.230000000000000017e-02 4.407999999999999809e-05
1.273999999999999959e-02 4.577999999999999875e-05
1.318000000000000074e-02 4.754999999999999705e-05
1.365000000000000067e-02 4.938999999999999977e-05
1.413000000000000020e-02 5.130000000000000011e-05
1.461999999999999932e-02 5.327999999999999810e-05
1.514000000000000068e-02 5.534000000000000209e-05
1.566999999999999990e-02 5.746999999999999694e-05
1.621999999999999831e-02 5.968999999999999941e-05
1.678999999999999937e-02 6.198999999999999433e-05
1.737999999999999962e-02 6.438999999999999845e-05
1.798999999999999905e-02 6.687000000000000181e-05
1.862000000000000113e-02 6.944999999999999405e-05
1.927999999999999853e-02 7.216999999999999511e-05
1.994999999999999898e-02 7.495000000000000577e-05
2.065000000000000169e-02 7.784999999999999494e-05
2.137999999999999970e-02 8.085000000000000010e-05
2.213000000000000037e-02 8.396999999999999733e-05
2.290999999999999981e-02 8.721000000000000019e-05
2.370999999999999844e-02 9.058000000000000350e-05
2.454999999999999891e-02 9.406999999999999889e-05
2.540999999999999856e-02 9.770000000000000310e-05
2.630000000000000046e-02 1.015000000000000006e-04
2.723000000000000073e-02 1.054000000000000005e-04
2.818000000000000019e-02 1.094000000000000029e-04
2.917000000000000148e-02 1.136999999999999990e-04
3.020000000000000115e-02 1.180999999999999975e-04
3.126000000000000306e-02 1.225999999999999985e-04
3.235999999999999988e-02 1.273000000000000043e-04
3.350000000000000200e-02 1.321999999999999879e-04
3.466999999999999943e-02 1.373000000000000034e-04
3.588999999999999829e-02 1.425999999999999967e-04
3.715000000000000246e-02 1.480999999999999949e-04
3.846000000000000113e-02 1.537999999999999979e-04
3.980999999999999817e-02 1.597000000000000058e-04
4.120999999999999663e-02 1.658999999999999939e-04
4.265999999999999653e-02 1.722999999999999868e-04
4.415999999999999787e-02 1.789000000000000117e-04
4.571000000000000063e-02 1.857999999999999897e-04
4.732000000000000095e-02 1.930000000000000021e-04
4.898000000000000270e-02 2.003999999999999922e-04
5.070000000000000201e-02 2.080999999999999896e-04
5.247999999999999887e-02 2.160999999999999944e-04
5.433000000000000329e-02 2.244000000000000064e-04
5.623000000000000220e-02 2.331000000000000010e-04
5.820999999999999786e-02 2.420000000000000005e-04
6.026000000000000106e-02 2.513999999999999850e-04
6.237000000000000183e-02 2.610000000000000015e-04
6.457000000000000239e-02 2.710999999999999760e-04
6.683000000000000052e-02 2.815000000000000119e-04
6.918000000000000538e-02 2.923000000000000034e-04
7.160999999999999310e-02 3.035000000000000046e-04
7.413000000000000145e-02 3.152000000000000179e-04
7.674000000000000266e-02 3.272999999999999868e-04
7.943000000000000060e-02 3.398000000000000196e-04
8.222000000000000142e-02 3.528000000000000103e-04
8.511000000000000509e-02 3.662000000000000107e-04
8.809999999999999776e-02 3.798000000000000161e-04
9.120000000000000329e-02 3.927000000000000044e-04
9.440999999999999392e-02 4.016000000000000038e-04
9.772000000000000131e-02 3.985999999999999851e-04
1.011999999999999983e-01 3.770000000000000022e-04
1.047000000000000014e-01 3.726000000000000037e-04
1.083999999999999964e-01 3.756000000000000224e-04
1.121999999999999942e-01 3.820000000000000153e-04
1.160999999999999949e-01 3.905000000000000051e-04
1.202000000000000013e-01 4.005999999999999795e-04
1.244999999999999996e-01 4.119999999999999856e-04
1.287999999999999978e-01 4.242000000000000111e-04
1.333999999999999908e-01 4.377000000000000140e-04
1.380000000000000115e-01 4.515000000000000241e-04
1.428999999999999992e-01 4.645000000000000149e-04
1.479000000000000037e-01 4.783000000000000250e-04
1.531000000000000139e-01 4.937000000000000199e-04
1.585000000000000020e-01 5.088999999999999557e-04
1.640999999999999959e-01 5.243000000000000048e-04
1.698000000000000065e-01 5.404000000000000166e-04
1.758000000000000118e-01 5.565999999999999767e-04
1.819999999999999951e-01 5.737999999999999611e-04
1.884000000000000119e-01 5.902000000000000345e-04
1.950000000000000067e-01 6.078999999999999768e-04
2.018000000000000071e-01 6.248999999999999564e-04
2.089000000000000024e-01 6.430000000000000169e-04
2.162999999999999923e-01 6.604000000000000061e-04
2.238999999999999879e-01 6.750999999999999840e-04
2.316999999999999893e-01 6.920000000000000153e-04
2.399000000000000021e-01 7.068999999999999980e-04
2.482999999999999929e-01 7.161999999999999530e-04
2.570000000000000062e-01 7.228000000000000050e-04
2.661000000000000032e-01 7.284000000000000327e-04
2.753999999999999782e-01 7.238000000000000293e-04
2.851000000000000201e-01 7.104999999999999771e-04
2.950999999999999734e-01 6.899000000000000184e-04
3.054999999999999938e-01 6.570000000000000319e-04
3.161999999999999811e-01 6.162999999999999642e-04
3.272999999999999798e-01 5.730000000000000501e-04
3.387999999999999901e-01 5.398000000000000020e-04
3.508000000000000007e-01 5.295995048565244881e-04
3.630999999999999783e-01 5.028973627085698639e-04
3.758000000000000229e-01 6.592724655277001824e-04
3.890000000000000124e-01 7.900884930535426436e-04
4.027000000000000024e-01 9.176019442509538880e-04
4.168999999999999928e-01 1.032102802100784032e-03
4.314999999999999947e-01 1.111810866263392150e-03
4.466999999999999860e-01 1.102980050498207545e-03
4.623999999999999777e-01 9.602240027228867766e-04
4.786000000000000254e-01 8.197167080266565741e-04
4.954999999999999960e-01 1.407999999999999963e-03
5.129000000000000226e-01 1.463000000000000108e-03
5.309000000000000385e-01 1.515999999999999986e-03
5.494999999999999885e-01 1.564999999725929722e-03
5.688999999999999613e-01 1.594999999339665863e-03
5.887999999999999901e-01 1.621999998978354519e-03
6.095000000000000417e-01 1.643999998597561567e-03
6.310000000000000053e-01 1.652999998226167356e-03
6.531000000000000139e-01 1.656999997867316266e-03
6.761000000000000343e-01 1.660999997546659668e-03
6.997999999999999776e-01 1.662999997209689248e-03
7.244000000000000439e-01 1.683999996844622081e-03
7.499000000000000110e-01 1.720999996448167868e-03
7.762000000000000011e-01 1.751999995940514698e-03
8.034999999999999920e-01 1.809999995543968513e-03
8.317999999999999838e-01 1.910999994881525934e-03
8.609999999999999876e-01 2.031999994020963676e-03
8.912999999999999812e-01 2.131999993588108364e-03
9.225999999999999757e-01 2.167999993118595922e-03
9.549999999999999600e-01 2.220999991409381216e-03
9.886000000000000343e-01 2.280999950262387142e-03
1.022999999999999909e+00 2.345999695596257765e-03
1.058999999999999941e+00 2.424997875049940410e-03
1.096000000000000085e+00 2.510977898579382951e-03
1.135000000000000009e+00 2.600864135421008215e-03
1.175000000000000044e+00 2.695254085035853151e-03
1.215999999999999970e+00 2.797240127313536332e-03
1.258999999999999897e+00 2.904689205305095202e-03
1.302999999999999936e+00 2.976094885202923424e-03
1.348999999999999977e+00 2.877256165090910037e-03
1.395999999999999908e+00 2.514901514492408688e-03
1.445000000000000062e+00 2.053606339903970342e-03
1.495999999999999996e+00 3.504030320194580477e-03
1.548999999999999932e+00 3.602064037151756805e-03
1.602999999999999980e+00 3.616977767176007136e-03
1.659999999999999920e+00 3.433640597064257800e-03
1.717999999999999972e+00 2.987098150302690096e-03
1.778000000000000025e+00 3.725000000000000012e-03
1.840999999999999970e+00 3.687999999999999872e-03
1.905000000000000027e+00 3.536999994971538192e-03
1.971999999999999975e+00 3.825999921733339894e-03
2.041999999999999815e+00 3.932999845004524209e-03
2.112999999999999989e+00 4.074999763581577464e-03
2.188000000000000167e+00 4.190999683961896607e-03
2.265000000000000124e+00 4.259999613824559314e-03
2.343999999999999861e+00 4.371999522194958826e-03
2.427000000000000046e+00 4.478999434860925916e-03
2.512000000000000011e+00 4.581999334876446679e-03
2.600000000000000089e+00 4.683999237003764159e-03
2.692000000000000171e+00 4.782999122699694607e-03
2.786000000000000032e+00 4.879999013219040761e-03
2.883999999999999897e+00 4.966998884502349214e-03
2.984999999999999876e+00 5.043998744755840390e-03
3.089999999999999858e+00 5.108998612345569228e-03
3.198999999999999844e+00 5.164998468610817323e-03
3.310999999999999943e+00 5.219998351955759675e-03
3.427999999999999936e+00 5.274996337994567776e-03
3.673000000000000043e+00 5.404868561309206752e-03
3.802000000000000046e+00 5.489302018844613093e-03
3.935999999999999943e+00 5.575642604345004173e-03
4.073999999999999844e+00 5.665424575104077709e-03
4.216999999999999638e+00 5.744606322930840246e-03
4.365000000000000213e+00 5.763852288067101287e-03
4.519000000000000128e+00 6.031254183737981209e-03
4.676999999999999602e+00 6.123683898421516426e-03
4.841999999999999638e+00 6.346337404132447631e-03
5.011999999999999567e+00 6.490999979561646108e-03
5.187999999999999723e+00 6.680000000000000174e-03
5.370000000000000107e+00 6.889000000000000158e-03
5.559000000000000163e+00 7.093999999999999612e-03
5.753999999999999559e+00 7.321000000000001985e-03
5.956999999999999851e+00 7.566000000000001544e-03
6.166000000000000369e+00 7.825000000000002093e-03
6.383000000000000007e+00 8.098000000000001031e-03
6.607000000000000206e+00 8.386000000000001092e-03
6.839000000000000412e+00 8.693000000000001073e-03
7.078999999999999737e+00 9.017000000000002444e-03
7.328000000000000291e+00 9.356000000000001468e-03
7.586000000000000298e+00 9.707000000000002085e-03
7.852000000000000313e+00 1.008000000000000215e-02
8.128000000000000114e+00 1.046000000000000228e-02
8.413999999999999702e+00 1.085000000000000200e-02
8.710000000000000853e+00 1.125999999999999918e-02
9.016000000000000014e+00 1.167999999999999941e-02
9.333000000000000185e+00 1.210999999999999924e-02
9.660999999999999588e+00 1.256999999999999958e-02
1.000000000000000000e+01 1.303999999999999951e-02


==> anc/Relic_Mchi1_MApfactor3.00_Delta0.200_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 7.207000000000000624e-05
1.034999999999999983e-02 7.501000000000000180e-05
1.072000000000000036e-02 7.807000000000000300e-05
1.108999999999999916e-02 8.126000000000000464e-05
1.148000000000000062e-02 8.458000000000000674e-05
1.188999999999999953e-02 8.804000000000000411e-05
1.230000000000000017e-02 9.165000000000000512e-05
1.273999999999999959e-02 9.540000000000000140e-05
1.318000000000000074e-02 9.930000000000000133e-05
1.365000000000000067e-02 1.034000000000000061e-04
1.413000000000000020e-02 1.075999999999999998e-04
1.461999999999999932e-02 1.119999999999999983e-04
1.514000000000000068e-02 1.167000000000000041e-04
1.566999999999999990e-02 1.213999999999999964e-04
1.621999999999999831e-02 1.264000000000000095e-04
1.678999999999999937e-02 1.316000000000000004e-04
1.737999999999999962e-02 1.369999999999999961e-04
1.798999999999999905e-02 1.425999999999999967e-04
1.862000000000000113e-02 1.485000000000000046e-04
1.927999999999999853e-02 1.544999999999999878e-04
1.994999999999999898e-02 1.609000000000000079e-04
2.065000000000000169e-02 1.675000000000000057e-04
2.137999999999999970e-02 1.743000000000000083e-04
2.213000000000000037e-02 1.814999999999999936e-04
2.290999999999999981e-02 1.889000000000000108e-04
2.370999999999999844e-02 1.966000000000000083e-04
2.454999999999999891e-02 2.046999999999999883e-04
2.540999999999999856e-02 2.131000000000000027e-04
2.630000000000000046e-02 2.217999999999999974e-04
2.723000000000000073e-02 2.309000000000000017e-04
2.818000000000000019e-02 2.403999999999999887e-04
2.917000000000000148e-02 2.502000000000000101e-04
3.020000000000000115e-02 2.604999999999999894e-04
3.126000000000000306e-02 2.710999999999999760e-04
3.235999999999999988e-02 2.821999999999999747e-04
3.350000000000000200e-02 2.936999999999999832e-04
3.466999999999999943e-02 3.057000000000000038e-04
3.588999999999999829e-02 3.182999999999999849e-04
3.715000000000000246e-02 3.312999999999999756e-04
3.846000000000000113e-02 3.447999999999999785e-04
3.980999999999999817e-02 3.589999999999999984e-04
4.120999999999999663e-02 3.736999999999999762e-04
4.265999999999999653e-02 3.890000000000000228e-04
4.415999999999999787e-02 4.048999999999999756e-04
4.571000000000000063e-02 4.213999999999999972e-04
4.732000000000000095e-02 4.386999999999999841e-04
4.898000000000000270e-02 4.565999999999999855e-04
5.070000000000000201e-02 4.754000000000000088e-04
5.247999999999999887e-02 4.947000000000000442e-04
5.433000000000000329e-02 5.150000000000000498e-04
5.623000000000000220e-02 5.360000000000000181e-04
5.820999999999999786e-02 5.578999999999999541e-04
6.026000000000000106e-02 5.806000000000000180e-04
6.237000000000000183e-02 6.043999999999999460e-04
6.457000000000000239e-02 6.290000000000000018e-04
6.683000000000000052e-02 6.547000000000000302e-04
6.918000000000000538e-02 6.813999999999999745e-04
7.160999999999999310e-02 7.091999999999999997e-04
7.413000000000000145e-02 7.380999999999999974e-04
7.674000000000000266e-02 7.680999999999999677e-04
7.943000000000000060e-02 7.992000000000000189e-04
8.222000000000000142e-02 8.312000000000000378e-04
8.511000000000000509e-02 8.628999999999999952e-04
8.809999999999999776e-02 8.909999999999999734e-04
9.120000000000000329e-02 9.049000000000000403e-04
9.440999999999999392e-02 8.819999999999999715e-04
9.772000000000000131e-02 8.459999999999999638e-04
1.011999999999999983e-01 8.465000000000000302e-04
1.047000000000000014e-01 8.593999999999999643e-04
1.083999999999999964e-01 8.781000000000000394e-04
1.121999999999999942e-01 9.012000000000000045e-04
1.160999999999999949e-01 9.277000000000000524e-04
1.202000000000000013e-01 9.569999999999999514e-04
1.244999999999999996e-01 9.881000000000000026e-04
1.287999999999999978e-01 1.021999999999999905e-03
1.333999999999999908e-01 1.056000000000000081e-03
1.380000000000000115e-01 1.088999999999999907e-03
1.428999999999999992e-01 1.123000000000000083e-03
1.479000000000000037e-01 1.162999999999999971e-03
1.531000000000000139e-01 1.201000000000000028e-03
1.585000000000000020e-01 1.239000000000000084e-03
1.640999999999999959e-01 1.281000000000000021e-03
1.698000000000000065e-01 1.320999999999999909e-03
1.758000000000000118e-01 1.366000000000000027e-03
1.819999999999999951e-01 1.407999999999999963e-03
1.884000000000000119e-01 1.453000000000000081e-03
1.950000000000000067e-01 1.495999999999999934e-03
2.018000000000000071e-01 1.541000000000000052e-03
2.089000000000000024e-01 1.587000000000000086e-03
2.162999999999999923e-01 1.624000000000000010e-03
2.238999999999999879e-01 1.667000000000000079e-03
2.316999999999999893e-01 1.701000000000000038e-03
2.399000000000000021e-01 1.726000000000000104e-03
2.482999999999999929e-01 1.740999999999999926e-03
2.570000000000000062e-01 1.748999999999999904e-03
2.661000000000000032e-01 1.735999999999999913e-03
2.753999999999999782e-01 1.701000000000000038e-03
2.851000000000000201e-01 1.642000000000000013e-03
2.950999999999999734e-01 1.557999999999999923e-03
3.054999999999999938e-01 1.451999999999999949e-03
3.161999999999999811e-01 1.361999999999999929e-03
3.272999999999999798e-01 1.214000000000000018e-03
3.387999999999999901e-01 1.343999999999999926e-03
3.508000000000000007e-01 1.141989990463107086e-03
3.630999999999999783e-01 1.762869448583865390e-03
3.758000000000000229e-01 2.069060087573891451e-03
3.890000000000000124e-01 2.385999411982985246e-03
4.027000000000000024e-01 2.643360648796993975e-03
4.168999999999999928e-01 2.791714823054405707e-03
4.314999999999999947e-01 2.650142195040472350e-03
4.466999999999999860e-01 2.237376108500489097e-03
4.623999999999999777e-01 2.410037305850648917e-03
4.786000000000000254e-01 3.576000000000000185e-03
4.954999999999999960e-01 3.703000000000000128e-03
5.129000000000000226e-01 3.849999999936721748e-03
5.309000000000000385e-01 3.946999999264217025e-03
5.494999999999999885e-01 4.043999998628916917e-03
5.688999999999999613e-01 4.098999997905977341e-03
5.887999999999999901e-01 4.134999997243884139e-03
6.095000000000000417e-01 4.184999996557922999e-03
6.310000000000000053e-01 4.188999995884768422e-03
6.531000000000000139e-01 4.208999995168747482e-03
6.761000000000000343e-01 4.247999994489599744e-03
6.997999999999999776e-01 4.295999993716573435e-03
7.244000000000000439e-01 4.418999992850963614e-03
7.762000000000000011e-01 4.751999990794919006e-03
8.034999999999999920e-01 5.013999989613274026e-03
8.317999999999999838e-01 5.307999988223936587e-03
8.609999999999999876e-01 5.521999987278839069e-03
8.912999999999999812e-01 5.611999985832748228e-03
9.225999999999999757e-01 5.775999968510779799e-03
9.549999999999999600e-01 5.951999813890098898e-03
9.886000000000000343e-01 6.137998823081846148e-03
1.022999999999999909e+00 6.362991908307960229e-03
1.058999999999999941e+00 6.599913894565799695e-03
1.096000000000000085e+00 6.848493172341751749e-03
1.135000000000000009e+00 7.115097379990413182e-03
1.175000000000000044e+00 7.409943691529046264e-03
1.215999999999999970e+00 7.686572860034266916e-03
1.258999999999999897e+00 7.799164916222428579e-03
1.302999999999999936e+00 7.336921511674672838e-03
1.348999999999999977e+00 6.146324740489208030e-03
1.395999999999999908e+00 5.397383657412486817e-03
1.445000000000000062e+00 9.348204201350214862e-03
1.495999999999999996e+00 9.586382063604480253e-03
1.548999999999999932e+00 9.538023540362370808e-03
1.602999999999999980e+00 8.760978218104290699e-03
1.659999999999999920e+00 7.987071075326706779e-03
1.717999999999999972e+00 9.955000000000000307e-03
1.778000000000000025e+00 9.857000000000001178e-03
1.840999999999999970e+00 9.743999935230831730e-03
1.905000000000000027e+00 1.064999976675363481e-02
1.971999999999999975e+00 1.056999960026776438e-02
2.041999999999999815e+00 1.098999941516248455e-02
2.112999999999999989e+00 1.136999919460785109e-02
2.188000000000000167e+00 1.164999899866861303e-02
2.265000000000000124e+00 1.197999877111173388e-02
2.343999999999999861e+00 1.228999855691611728e-02
2.427000000000000046e+00 1.256999829295221000e-02
2.512000000000000011e+00 1.284999805526913785e-02
2.600000000000000089e+00 1.311999775197033105e-02
2.692000000000000171e+00 1.337999746680080398e-02
2.786000000000000032e+00 1.359999718066719904e-02
2.883999999999999897e+00 1.379999686820500976e-02
2.984999999999999876e+00 1.395999655214172873e-02
3.089999999999999858e+00 1.409999620533846677e-02
3.198999999999999844e+00 1.422999582002641358e-02
3.310999999999999943e+00 1.432998354203584256e-02
3.427999999999999936e+00 1.441990039995116012e-02
3.673000000000000043e+00 1.466705715779850761e-02
3.935999999999999943e+00 1.504016667849929732e-02
4.073999999999999844e+00 1.519071732229683620e-02
4.216999999999999638e+00 1.517662109079217711e-02
4.365000000000000213e+00 1.596161982240186170e-02
4.519000000000000128e+00 1.620866445563672736e-02
4.676999999999999602e+00 1.682949819984286277e-02
4.841999999999999638e+00 1.728999999999999981e-02
5.011999999999999567e+00 1.781999999999999904e-02
5.187999999999999723e+00 1.839000000000000010e-02
5.370000000000000107e+00 1.897000000000000075e-02
5.559000000000000163e+00 1.962000000000000202e-02
5.753999999999999559e+00 2.032000000000000473e-02
5.956999999999999851e+00 2.105000000000000274e-02
6.166000000000000369e+00 2.183000000000000218e-02
6.383000000000000007e+00 2.265000000000000346e-02
6.607000000000000206e+00 2.353000000000000577e-02
6.839000000000000412e+00 2.445000000000000645e-02
7.078999999999999737e+00 2.541000000000000550e-02
7.328000000000000291e+00 2.642000000000000598e-02
7.586000000000000298e+00 2.747000000000000830e-02
7.852000000000000313e+00 2.856000000000000552e-02
8.128000000000000114e+00 2.968000000000000846e-02
8.413999999999999702e+00 3.082999999999999977e-02
8.710000000000000853e+00 3.203999999999999904e-02
9.016000000000000014e+00 3.329000000000000015e-02
9.333000000000000185e+00 3.459000000000000269e-02
9.660999999999999588e+00 3.593999999999999972e-02
1.000000000000000000e+01 3.735000000000000125e-02


==> anc/Relic_Mchi1_MApfactor3.00_Delta0.300_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.492999999999999969e-04
1.034999999999999983e-02 1.556999999999999899e-04
1.072000000000000036e-02 1.623999999999999901e-04
1.108999999999999916e-02 1.693999999999999976e-04
1.148000000000000062e-02 1.767000000000000124e-04
1.188999999999999953e-02 1.843000000000000074e-04
1.230000000000000017e-02 1.923000000000000122e-04
1.273999999999999959e-02 2.005999999999999971e-04
1.318000000000000074e-02 2.092999999999999917e-04
1.365000000000000067e-02 2.182999999999999936e-04
1.413000000000000020e-02 2.277000000000000053e-04
1.461999999999999932e-02 2.376000000000000020e-04
1.514000000000000068e-02 2.478000000000000059e-04
1.566999999999999990e-02 2.584999999999999950e-04
1.621999999999999831e-02 2.696999999999999962e-04
1.678999999999999937e-02 2.813000000000000071e-04
1.737999999999999962e-02 2.934999999999999784e-04
1.798999999999999905e-02 3.062000000000000160e-04
1.862000000000000113e-02 3.194000000000000116e-04
1.927999999999999853e-02 3.332000000000000218e-04
1.994999999999999898e-02 3.475999999999999923e-04
2.065000000000000169e-02 3.625999999999999775e-04
2.137999999999999970e-02 3.783999999999999820e-04
2.213000000000000037e-02 3.946999999999999988e-04
2.290999999999999981e-02 4.116999999999999783e-04
2.370999999999999844e-02 4.294999999999999773e-04
2.454999999999999891e-02 4.481999999999999981e-04
2.540999999999999856e-02 4.673999999999999769e-04
2.630000000000000046e-02 4.875999999999999801e-04
2.723000000000000073e-02 5.086999999999999508e-04
2.818000000000000019e-02 5.307000000000000519e-04
2.917000000000000148e-02 5.536999999999999604e-04
3.020000000000000115e-02 5.774999999999999968e-04
3.126000000000000306e-02 6.024000000000000058e-04
3.235999999999999988e-02 6.283999999999999872e-04
3.350000000000000200e-02 6.555000000000000496e-04
3.466999999999999943e-02 6.838000000000000328e-04
3.588999999999999829e-02 7.133000000000000451e-04
3.715000000000000246e-02 7.441000000000000348e-04
3.846000000000000113e-02 7.762999999999999502e-04
3.980999999999999817e-02 8.097999999999999513e-04
4.120999999999999663e-02 8.448000000000000431e-04
4.265999999999999653e-02 8.813000000000000087e-04
4.415999999999999787e-02 9.192999999999999566e-04
4.571000000000000063e-02 9.590000000000000000e-04
4.732000000000000095e-02 1.000000000000000021e-03
4.898000000000000270e-02 1.044000000000000006e-03
5.070000000000000201e-02 1.088999999999999907e-03
5.247999999999999887e-02 1.136000000000000074e-03
5.433000000000000329e-02 1.183999999999999940e-03
5.623000000000000220e-02 1.234999999999999987e-03
5.820999999999999786e-02 1.288999999999999998e-03
6.026000000000000106e-02 1.343999999999999926e-03
6.237000000000000183e-02 1.402000000000000034e-03
6.457000000000000239e-02 1.461999999999999975e-03
6.683000000000000052e-02 1.525000000000000097e-03
6.918000000000000538e-02 1.590999999999999966e-03
7.160999999999999310e-02 1.659000000000000101e-03
7.413000000000000145e-02 1.729000000000000068e-03
7.674000000000000266e-02 1.802999999999999915e-03
7.943000000000000060e-02 1.876999999999999979e-03
8.222000000000000142e-02 1.949999999999999910e-03
8.511000000000000509e-02 2.010000000000000068e-03
8.809999999999999776e-02 2.027000000000000156e-03
9.120000000000000329e-02 1.951999999999999959e-03
9.440999999999999392e-02 1.905999999999999925e-03
9.772000000000000131e-02 1.922000000000000097e-03
1.011999999999999983e-01 1.958999999999999804e-03
1.047000000000000014e-01 2.008999999999999935e-03
1.083999999999999964e-01 2.069000000000000093e-03
1.121999999999999942e-01 2.135999999999999878e-03
1.160999999999999949e-01 2.209000000000000026e-03
1.202000000000000013e-01 2.285999999999999838e-03
1.244999999999999996e-01 2.367999999999999879e-03
1.287999999999999978e-01 2.442999999999999859e-03
1.333999999999999908e-01 2.534999999999999927e-03
1.380000000000000115e-01 2.621000000000000066e-03
1.428999999999999992e-01 2.716999999999999797e-03
1.479000000000000037e-01 2.811999999999999830e-03
1.531000000000000139e-01 2.907999999999999995e-03
1.585000000000000020e-01 3.011999999999999920e-03
1.640999999999999959e-01 3.114000000000000015e-03
1.698000000000000065e-01 3.222000000000000038e-03
1.758000000000000118e-01 3.328999999999999928e-03
1.819999999999999951e-01 3.442000000000000181e-03
1.884000000000000119e-01 3.555000000000000000e-03
1.950000000000000067e-01 3.663000000000000023e-03
2.018000000000000071e-01 3.774000000000000011e-03
2.089000000000000024e-01 3.873000000000000140e-03
2.162999999999999923e-01 3.971999999999999836e-03
2.238999999999999879e-01 4.054999999999999577e-03
2.316999999999999893e-01 4.107999999999999673e-03
2.399000000000000021e-01 4.145000000000000247e-03
2.482999999999999929e-01 4.157000000000000105e-03
2.570000000000000062e-01 4.100000000000000346e-03
2.661000000000000032e-01 4.024999999999999932e-03
2.851000000000000201e-01 3.681999999999999943e-03
2.950999999999999734e-01 3.439999999999999915e-03
3.054999999999999938e-01 3.239999999999999825e-03
3.161999999999999811e-01 2.949999999999999931e-03
3.272999999999999798e-01 3.301000000000000115e-03
3.387999999999999901e-01 3.560999999999999929e-03
3.630999999999999783e-01 5.311217345535592348e-03
3.758000000000000229e-01 6.090679179862242172e-03
3.890000000000000124e-01 6.682325263833127464e-03
4.027000000000000024e-01 6.876233962729067298e-03
4.168999999999999928e-01 6.338903631448231275e-03
4.314999999999999947e-01 5.240159533845836770e-03
4.466999999999999860e-01 8.471053815153974792e-03
4.623999999999999777e-01 8.973000000000000073e-03
4.786000000000000254e-01 9.350999999999999937e-03
4.954999999999999960e-01 9.659999999468312643e-03
5.129000000000000226e-01 9.911999998037117690e-03
5.309000000000000385e-01 1.012999999658247517e-02
5.494999999999999885e-01 1.028999999513275851e-02
5.688999999999999613e-01 1.043999999362425941e-02
5.887999999999999901e-01 1.048999999224220318e-02
6.095000000000000417e-01 1.053999999073653229e-02
6.310000000000000053e-01 1.061999998944008518e-02
6.531000000000000139e-01 1.071999998768178447e-02
6.761000000000000343e-01 1.095999998611861884e-02
6.997999999999999776e-01 1.119999998456783566e-02
7.244000000000000439e-01 1.159999998262859801e-02
7.762000000000000011e-01 1.296999997847235117e-02
8.034999999999999920e-01 1.358999997629480212e-02
8.317999999999999838e-01 1.411999997456350048e-02
8.609999999999999876e-01 1.442999997335386690e-02
8.912999999999999812e-01 1.485999990419696257e-02
9.225999999999999757e-01 1.533999934932917496e-02
9.549999999999999600e-01 1.586999562044138709e-02
9.886000000000000343e-01 1.647996524688736739e-02
1.022999999999999909e+00 1.711968316738322893e-02
1.058999999999999941e+00 1.778806828811167057e-02
1.096000000000000085e+00 1.852939548432575023e-02
1.135000000000000009e+00 1.933289938007131531e-02
1.175000000000000044e+00 2.001493329577886185e-02
1.215999999999999970e+00 2.004619602931423383e-02
1.258999999999999897e+00 1.830810567034654723e-02
1.302999999999999936e+00 1.494384979622196893e-02
1.348999999999999977e+00 2.356582001909167043e-02
1.395999999999999908e+00 2.450275252173518895e-02
1.445000000000000062e+00 2.504709333419724571e-02
1.495999999999999996e+00 2.460434858419966245e-02
1.548999999999999932e+00 2.199375694313588508e-02
1.602999999999999980e+00 2.487232835848381812e-02
1.659999999999999920e+00 2.607999999999999902e-02
1.717999999999999972e+00 2.569000000000000103e-02
1.778000000000000025e+00 2.563999973661803405e-02
1.840999999999999970e+00 2.806999929275786135e-02
1.905000000000000027e+00 2.811999888722628918e-02
1.971999999999999975e+00 2.969999837880276869e-02
2.041999999999999815e+00 3.030999790264859994e-02
2.112999999999999989e+00 3.126999735033978572e-02
2.188000000000000167e+00 3.233999680614550731e-02
2.265000000000000124e+00 3.328999621866107067e-02
2.343999999999999861e+00 3.413999559528155259e-02
2.427000000000000046e+00 3.495999496411635737e-02
2.512000000000000011e+00 3.572999428937246452e-02
2.600000000000000089e+00 3.646999354978090746e-02
2.692000000000000171e+00 3.710999282597415849e-02
2.786000000000000032e+00 3.765999190705564270e-02
2.883999999999999897e+00 3.814999109128834609e-02
2.984999999999999876e+00 3.856999037959894794e-02
3.089999999999999858e+00 3.896998857021730100e-02
3.198999999999999844e+00 3.925992948860208137e-02
3.310999999999999943e+00 3.945958054290740064e-02
3.427999999999999936e+00 3.951766456441655612e-02
3.673000000000000043e+00 3.993451387613137366e-02
3.802000000000000046e+00 4.016928121742174840e-02
3.935999999999999943e+00 4.041085323773756927e-02
4.073999999999999844e+00 4.037259961851071000e-02
4.216999999999999638e+00 4.237968564174102171e-02
4.365000000000000213e+00 4.384707031250522496e-02
4.519000000000000128e+00 4.477000000000000424e-02
4.676999999999999602e+00 4.594000000000000167e-02
4.841999999999999638e+00 4.735999999999999932e-02
5.011999999999999567e+00 4.882000000000000228e-02
5.187999999999999723e+00 5.036999999999999811e-02
5.370000000000000107e+00 5.210000000000001436e-02
5.559000000000000163e+00 5.396000000000001490e-02
5.753999999999999559e+00 5.593000000000001443e-02
5.956999999999999851e+00 5.802000000000001600e-02
6.166000000000000369e+00 6.025000000000001188e-02
6.383000000000000007e+00 6.263000000000001899e-02
6.607000000000000206e+00 6.510000000000001896e-02
6.839000000000000412e+00 6.771000000000002017e-02
7.078999999999999737e+00 7.044000000000001649e-02
7.328000000000000291e+00 7.327000000000001567e-02
7.586000000000000298e+00 7.621000000000001384e-02
7.852000000000000313e+00 7.922999999999999488e-02
8.128000000000000114e+00 8.236999999999999877e-02
8.413999999999999702e+00 8.562999999999999778e-02
8.710000000000000853e+00 8.902999999999999803e-02
9.016000000000000014e+00 9.256999999999999951e-02
9.333000000000000185e+00 9.625999999999999834e-02
9.660999999999999588e+00 1.000000000000000056e-01


==> anc/Relic_Mchi1_MApfactor3.00_Delta0.400_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 2.960999999999999873e-04
1.034999999999999983e-02 3.094999999999999878e-04
1.072000000000000036e-02 3.235000000000000028e-04
1.108999999999999916e-02 3.380999999999999782e-04
1.148000000000000062e-02 3.534000000000000249e-04
1.188999999999999953e-02 3.693999999999999801e-04
1.230000000000000017e-02 3.862000000000000090e-04
1.273999999999999959e-02 4.037000000000000007e-04
1.318000000000000074e-02 4.220000000000000118e-04
1.365000000000000067e-02 4.411999999999999906e-04
1.413000000000000020e-02 4.611999999999999889e-04
1.461999999999999932e-02 4.821000000000000090e-04
1.514000000000000068e-02 5.039999999999999992e-04
1.566999999999999990e-02 5.270000000000000162e-04
1.621999999999999831e-02 5.508000000000000526e-04
1.678999999999999937e-02 5.758999999999999580e-04
1.737999999999999962e-02 6.019999999999999961e-04
1.798999999999999905e-02 6.294000000000000115e-04
1.862000000000000113e-02 6.583999999999999575e-04
1.927999999999999853e-02 6.878999999999999698e-04
1.994999999999999898e-02 7.192000000000000259e-04
2.065000000000000169e-02 7.517999999999999509e-04
2.137999999999999970e-02 7.860999999999999715e-04
2.213000000000000037e-02 8.218999999999999743e-04
2.290999999999999981e-02 8.591999999999999594e-04
2.370999999999999844e-02 8.982999999999999883e-04
2.454999999999999891e-02 9.391000000000000042e-04
2.540999999999999856e-02 9.817999999999999037e-04
2.630000000000000046e-02 1.026999999999999918e-03
2.723000000000000073e-02 1.072999999999999952e-03
2.818000000000000019e-02 1.121999999999999950e-03
2.917000000000000148e-02 1.172999999999999998e-03
3.020000000000000115e-02 1.226000000000000093e-03
3.126000000000000306e-02 1.281999999999999936e-03
3.235999999999999988e-02 1.340000000000000045e-03
3.350000000000000200e-02 1.400999999999999902e-03
3.466999999999999943e-02 1.464000000000000024e-03
3.588999999999999829e-02 1.531000000000000026e-03
3.715000000000000246e-02 1.600000000000000077e-03
3.846000000000000113e-02 1.673000000000000008e-03
3.980999999999999817e-02 1.748999999999999904e-03
4.120999999999999663e-02 1.828999999999999897e-03
4.265999999999999653e-02 1.912000000000000071e-03
4.415999999999999787e-02 1.998999999999999909e-03
4.571000000000000063e-02 2.089000000000000145e-03
4.732000000000000095e-02 2.184000000000000177e-03
4.898000000000000270e-02 2.282999999999999873e-03
5.070000000000000201e-02 2.386999999999999799e-03
5.247999999999999887e-02 2.494999999999999822e-03
5.433000000000000329e-02 2.608000000000000075e-03
5.623000000000000220e-02 2.726000000000000124e-03
5.820999999999999786e-02 2.850000000000000103e-03
6.026000000000000106e-02 2.978999999999999877e-03
6.237000000000000183e-02 3.114000000000000015e-03
6.457000000000000239e-02 3.255000000000000081e-03
6.683000000000000052e-02 3.402000000000000076e-03
6.918000000000000538e-02 3.556000000000000133e-03
7.160999999999999310e-02 3.713999999999999854e-03
7.413000000000000145e-02 3.870999999999999875e-03
7.674000000000000266e-02 4.034000000000000259e-03
7.943000000000000060e-02 4.189000000000000015e-03
8.222000000000000142e-02 4.307000000000000065e-03
8.511000000000000509e-02 4.314000000000000126e-03
8.809999999999999776e-02 4.133999999999999654e-03
9.120000000000000329e-02 4.105000000000000142e-03
9.440999999999999392e-02 4.165000000000000299e-03
9.772000000000000131e-02 4.264000000000000429e-03
1.011999999999999983e-01 4.387000000000000274e-03
1.047000000000000014e-01 4.529000000000000040e-03
1.083999999999999964e-01 4.686000000000000061e-03
1.121999999999999942e-01 4.858000000000000339e-03
1.160999999999999949e-01 5.037999999999999944e-03
1.202000000000000013e-01 5.229000000000000141e-03
1.244999999999999996e-01 5.407999999999999613e-03
1.287999999999999978e-01 5.617999999999999730e-03
1.333999999999999908e-01 5.823000000000000051e-03
1.380000000000000115e-01 6.042999999999999761e-03
1.428999999999999992e-01 6.265999999999999868e-03
1.479000000000000037e-01 6.492999999999999640e-03
1.531000000000000139e-01 6.735999999999999800e-03
1.585000000000000020e-01 6.980000000000000093e-03
1.640999999999999959e-01 7.224999999999999652e-03
1.698000000000000065e-01 7.483000000000000068e-03
1.758000000000000118e-01 7.745000000000000148e-03
1.819999999999999951e-01 8.007000000000000228e-03
1.884000000000000119e-01 8.262999999999999512e-03
1.950000000000000067e-01 8.510999999999999469e-03
2.018000000000000071e-01 8.746999999999999567e-03
2.089000000000000024e-01 8.951999999999999888e-03
2.162999999999999923e-01 9.121000000000000635e-03
2.238999999999999879e-01 9.223999999999999561e-03
2.316999999999999893e-01 9.263000000000000400e-03
2.399000000000000021e-01 9.213000000000000703e-03
2.482999999999999929e-01 9.043000000000000690e-03
2.570000000000000062e-01 8.793000000000000468e-03
2.661000000000000032e-01 8.571999999999999759e-03
2.851000000000000201e-01 7.765000000000000201e-03
2.950999999999999734e-01 7.395999999999999797e-03
3.054999999999999938e-01 6.879999999999999831e-03
3.161999999999999811e-01 7.686000000000000124e-03
3.630999999999999783e-01 1.463038127647128817e-02
3.758000000000000229e-01 1.593054875289629316e-02
3.890000000000000124e-01 1.609419996758913035e-02
4.027000000000000024e-01 1.436707109350430188e-02
4.168999999999999928e-01 1.191733200943886732e-02
4.314999999999999947e-01 2.045999482972341368e-02
4.466999999999999860e-01 2.128999999999999990e-02
4.623999999999999777e-01 2.228000000000000119e-02
4.786000000000000254e-01 2.300999999818218941e-02
4.954999999999999960e-01 2.356999999517800370e-02
5.129000000000000226e-01 2.406999999208268848e-02
5.309000000000000385e-01 2.447999998876739663e-02
5.494999999999999885e-01 2.473999998586593613e-02
5.688999999999999613e-01 2.496999998307370891e-02
5.887999999999999901e-01 2.512999998031898233e-02
6.095000000000000417e-01 2.541999997753339666e-02
6.310000000000000053e-01 2.577999997475556929e-02
6.531000000000000139e-01 2.647999997202534275e-02
6.761000000000000343e-01 2.704999996990668093e-02
6.997999999999999776e-01 2.812999996552564830e-02
7.244000000000000439e-01 2.969999996249818308e-02
7.762000000000000011e-01 3.327999995630989000e-02
8.034999999999999920e-01 3.384999995023971892e-02
8.317999999999999838e-01 3.514999994396209027e-02
8.609999999999999876e-01 3.626999969641456906e-02
8.912999999999999812e-01 3.750999793416281286e-02
9.225999999999999757e-01 3.892998621774919343e-02
9.549999999999999600e-01 4.046987565274948184e-02
9.886000000000000343e-01 4.208889166038645713e-02
1.022999999999999909e+00 4.380341155758477739e-02
1.058999999999999941e+00 4.571321664253912703e-02
1.096000000000000085e+00 4.776739627309214975e-02
1.135000000000000009e+00 4.929798269195412308e-02
1.175000000000000044e+00 4.862271526166580399e-02
1.215999999999999970e+00 4.334808452752698937e-02
1.258999999999999897e+00 3.483709101953733761e-02
1.302999999999999936e+00 5.868235126156587378e-02
1.348999999999999977e+00 6.044073767843542028e-02
1.395999999999999908e+00 6.151081963849319711e-02
1.445000000000000062e+00 5.967463359867530848e-02
1.495999999999999996e+00 5.265967112874062744e-02
1.548999999999999932e+00 6.149999999999999911e-02
1.602999999999999980e+00 6.382999999999999785e-02
1.659999999999999920e+00 6.253000000000001612e-02
1.717999999999999972e+00 6.440999916708893547e-02
1.778000000000000025e+00 7.046999808922742303e-02
1.840999999999999970e+00 7.156999708086683731e-02
1.905000000000000027e+00 7.456999588987683891e-02
1.971999999999999975e+00 7.635999471837115471e-02
2.041999999999999815e+00 7.911999344311117233e-02
2.112999999999999989e+00 8.201999202528362232e-02
2.188000000000000167e+00 8.486999037373778310e-02
2.265000000000000124e+00 8.754998888514099742e-02
2.343999999999999861e+00 8.984998741157060320e-02
2.427000000000000046e+00 9.197998572382055926e-02
2.512000000000000011e+00 9.397998399627191524e-02
2.600000000000000089e+00 9.574998223601721703e-02
2.692000000000000171e+00 9.732998029920315874e-02
2.786000000000000032e+00 9.874997818633679536e-02
2.883999999999999897e+00 9.999997629687679135e-02


==> anc/Relic_Mchi1_MApfactor4.00_Delta0.000_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 4.969000000000000028e-05
1.034999999999999983e-02 5.144999999999999698e-05
1.072000000000000036e-02 5.327000000000000328e-05
1.108999999999999916e-02 5.514999999999999883e-05
1.148000000000000062e-02 5.709999999999999879e-05
1.188999999999999953e-02 5.912999999999999799e-05
1.230000000000000017e-02 6.122000000000000000e-05
1.273999999999999959e-02 6.339999999999999607e-05
1.318000000000000074e-02 6.564999999999999655e-05
1.365000000000000067e-02 6.799000000000000464e-05
1.413000000000000020e-02 7.040999999999999841e-05
1.461999999999999932e-02 7.291999999999999979e-05
1.514000000000000068e-02 7.551999999999999523e-05
1.566999999999999990e-02 7.820999999999999827e-05
1.621999999999999831e-02 8.100000000000000375e-05
1.678999999999999937e-02 8.390000000000000647e-05
1.737999999999999962e-02 8.689999999999999808e-05
1.798999999999999905e-02 9.001000000000000049e-05
1.862000000000000113e-02 9.323999999999999498e-05
1.927999999999999853e-02 9.657000000000000545e-05
1.994999999999999898e-02 1.000000000000000048e-04
2.065000000000000169e-02 1.035999999999999974e-04
2.137999999999999970e-02 1.073000000000000061e-04
2.213000000000000037e-02 1.112000000000000060e-04
2.290999999999999981e-02 1.151999999999999948e-04
2.370999999999999844e-02 1.192999999999999996e-04
2.454999999999999891e-02 1.235999999999999957e-04
2.540999999999999856e-02 1.279999999999999942e-04
2.630000000000000046e-02 1.327000000000000000e-04
2.723000000000000073e-02 1.375000000000000083e-04
2.818000000000000019e-02 1.423999999999999919e-04
2.917000000000000148e-02 1.475000000000000074e-04
3.020000000000000115e-02 1.528000000000000007e-04
3.126000000000000306e-02 1.582999999999999989e-04
3.235999999999999988e-02 1.640000000000000019e-04
3.350000000000000200e-02 1.700000000000000122e-04
3.466999999999999943e-02 1.760999999999999979e-04
3.588999999999999829e-02 1.823999999999999884e-04
3.715000000000000246e-02 1.890000000000000133e-04
3.846000000000000113e-02 1.957999999999999888e-04
3.980999999999999817e-02 2.028999999999999988e-04
4.120999999999999663e-02 2.101999999999999865e-04
4.265999999999999653e-02 2.178000000000000086e-04
4.415999999999999787e-02 2.257000000000000109e-04
4.571000000000000063e-02 2.337999999999999909e-04
4.732000000000000095e-02 2.423000000000000078e-04
4.898000000000000270e-02 2.510999999999999777e-04
5.070000000000000201e-02 2.600999999999999797e-04
5.247999999999999887e-02 2.694999999999999913e-04
5.433000000000000329e-02 2.793000000000000127e-04
5.623000000000000220e-02 2.893999999999999871e-04
5.820999999999999786e-02 2.998000000000000231e-04
6.026000000000000106e-02 3.107000000000000170e-04
6.237000000000000183e-02 3.219000000000000182e-04
6.457000000000000239e-02 3.334999999999999748e-04
6.683000000000000052e-02 3.455999999999999979e-04
6.918000000000000538e-02 3.580999999999999765e-04
7.160999999999999310e-02 3.710000000000000190e-04
7.413000000000000145e-02 3.845000000000000219e-04
7.674000000000000266e-02 3.984999999999999827e-04
7.943000000000000060e-02 4.128000000000000050e-04
8.222000000000000142e-02 4.276999999999999877e-04
8.511000000000000509e-02 4.431999999999999850e-04
8.809999999999999776e-02 4.591999999999999945e-04
9.120000000000000329e-02 4.757000000000000161e-04
9.440999999999999392e-02 4.924000000000000425e-04
9.772000000000000131e-02 5.081999999999999929e-04
1.011999999999999983e-01 5.186999999999999771e-04
1.047000000000000014e-01 5.067000000000000106e-04
1.083999999999999964e-01 4.761999999999999740e-04
1.121999999999999942e-01 4.734000000000000144e-04
1.160999999999999949e-01 4.776000000000000080e-04
1.202000000000000013e-01 4.853999999999999808e-04
1.244999999999999996e-01 4.956999999999999601e-04
1.287999999999999978e-01 5.077000000000000349e-04
1.333999999999999908e-01 5.211999999999999836e-04
1.380000000000000115e-01 5.360999999999999663e-04
1.428999999999999992e-01 5.515000000000000154e-04
1.479000000000000037e-01 5.668000000000000078e-04
1.531000000000000139e-01 5.827000000000000148e-04
1.585000000000000020e-01 5.986000000000000218e-04
1.640999999999999959e-01 6.168000000000000305e-04
1.698000000000000065e-01 6.338999999999999583e-04
1.758000000000000118e-01 6.516999999999999573e-04
1.819999999999999951e-01 6.706000000000000372e-04
1.884000000000000119e-01 6.888000000000000459e-04
1.950000000000000067e-01 7.087999999999999899e-04
2.018000000000000071e-01 7.274000000000000084e-04
2.089000000000000024e-01 7.475999999999999573e-04
2.162999999999999923e-01 7.676000000000000097e-04
2.238999999999999879e-01 7.870999999999999958e-04
2.316999999999999893e-01 8.059000000000000191e-04
2.399000000000000021e-01 8.226999999999999938e-04
2.482999999999999929e-01 8.423999999999999847e-04
2.570000000000000062e-01 8.563000000000000516e-04
2.661000000000000032e-01 8.651000000000000486e-04
2.753999999999999782e-01 8.727000000000000165e-04
2.851000000000000201e-01 8.758000000000000377e-04
2.950999999999999734e-01 8.662000000000000212e-04
3.054999999999999938e-01 8.480000000000000124e-04
3.161999999999999811e-01 8.182000000000000470e-04
3.272999999999999798e-01 7.774999999999999793e-04
3.387999999999999901e-01 7.242000000000000390e-04
3.508000000000000007e-01 6.708998785707040100e-04
3.630999999999999783e-01 6.243996442595937902e-04
3.758000000000000229e-01 6.169979324096507792e-04
3.890000000000000124e-01 5.737858412821488126e-04
4.027000000000000024e-01 8.253662438134444891e-04
4.168999999999999928e-01 9.740122944987733610e-04
4.314999999999999947e-01 1.116929631195344485e-03
4.466999999999999860e-01 1.235809325547280796e-03
4.623999999999999777e-01 1.283619601382454201e-03
4.786000000000000254e-01 1.188928318772203199e-03
4.954999999999999960e-01 9.938194444776783567e-04
5.129000000000000226e-01 1.563785645055770345e-03
5.309000000000000385e-01 1.672000000000000092e-03
5.494999999999999885e-01 1.739000000000000094e-03
5.688999999999999613e-01 1.796999999794674429e-03
5.887999999999999901e-01 1.843999999184136717e-03
6.095000000000000417e-01 1.880999998541476887e-03
6.310000000000000053e-01 1.904999997922595572e-03
6.531000000000000139e-01 1.930999997289962935e-03
6.761000000000000343e-01 1.937999996683365976e-03
6.997999999999999776e-01 1.938999996064871487e-03
7.244000000000000439e-01 1.938999995448517514e-03
7.499000000000000110e-01 1.949999994600161782e-03
7.762000000000000011e-01 1.973999993944313726e-03
8.034999999999999920e-01 2.007999993256820437e-03
8.317999999999999838e-01 2.046999992319170278e-03
8.609999999999999876e-01 2.134999991210025788e-03
8.912999999999999812e-01 2.268999990023736878e-03
9.225999999999999757e-01 2.412999988867405368e-03
9.549999999999999600e-01 2.486999987767211061e-03
9.886000000000000343e-01 2.530999986787251660e-03
1.022999999999999909e+00 2.592999959155524448e-03
1.058999999999999941e+00 2.659999762235413373e-03
1.096000000000000085e+00 2.735998453017553060e-03
1.135000000000000009e+00 2.827987768155305979e-03
1.175000000000000044e+00 2.923906289378513761e-03
1.215999999999999970e+00 3.021494324277688472e-03
1.258999999999999897e+00 3.126398334103548931e-03
1.302999999999999936e+00 3.239687328772026739e-03
1.348999999999999977e+00 3.338326238119465519e-03
1.395999999999999908e+00 3.329280426770744178e-03
1.445000000000000062e+00 3.033984101538653340e-03
1.495999999999999996e+00 2.501290272983606837e-03
1.548999999999999932e+00 3.836691746227389489e-03
1.602999999999999980e+00 4.004843490506518333e-03
1.659999999999999920e+00 4.072012265361064573e-03
1.717999999999999972e+00 3.991773385949638243e-03
1.778000000000000025e+00 3.589362951982286859e-03
1.840999999999999970e+00 3.828568319381476202e-03
1.905000000000000027e+00 4.199000000000000475e-03
1.971999999999999975e+00 4.053000000000000179e-03
2.041999999999999815e+00 4.059999927973215531e-03
2.112999999999999989e+00 4.410999809883858411e-03
2.188000000000000167e+00 4.417999698347098610e-03
2.265000000000000124e+00 4.616999577741529200e-03
2.343999999999999861e+00 4.677999463383884608e-03
2.427000000000000046e+00 4.776999339018550735e-03
2.512000000000000011e+00 4.909999212559398862e-03
2.600000000000000089e+00 5.040999095044304025e-03
2.692000000000000171e+00 5.172998936154794142e-03
2.786000000000000032e+00 5.309998810270996801e-03
2.883999999999999897e+00 5.448998635994399542e-03
2.984999999999999876e+00 5.588998479309891659e-03
3.089999999999999858e+00 5.721998320256197271e-03
3.198999999999999844e+00 5.848998159559774465e-03
3.310999999999999943e+00 5.967997987159971013e-03
3.427999999999999936e+00 6.089997704443472076e-03
3.548000000000000043e+00 6.225997375016886076e-03
3.673000000000000043e+00 6.367984013630148370e-03
3.802000000000000046e+00 6.513907903414884772e-03
3.935999999999999943e+00 6.662499556517690116e-03
4.073999999999999844e+00 6.818597292280499308e-03
4.216999999999999638e+00 6.961362684733191607e-03
4.365000000000000213e+00 7.097141944832519034e-03
4.519000000000000128e+00 7.174987683298894754e-03
4.676999999999999602e+00 7.207607579646254162e-03
4.841999999999999638e+00 7.601754440923786695e-03
5.011999999999999567e+00 7.865521622427986206e-03
5.187999999999999723e+00 8.025999762252655767e-03
5.370000000000000107e+00 8.207000000000000753e-03
5.559000000000000163e+00 8.437999999999999320e-03
5.753999999999999559e+00 8.668999999999999623e-03
5.956999999999999851e+00 8.902000000000000191e-03
6.166000000000000369e+00 9.157000000000000209e-03
6.383000000000000007e+00 9.424999999999999351e-03
6.607000000000000206e+00 9.704000000000000820e-03
6.839000000000000412e+00 9.995999999999999677e-03
7.078999999999999737e+00 1.030000000000000013e-02
7.328000000000000291e+00 1.063000000000000056e-02
7.586000000000000298e+00 1.097000000000000058e-02
7.852000000000000313e+00 1.132000000000000020e-02
8.128000000000000114e+00 1.169000000000000074e-02
8.413999999999999702e+00 1.207000000000000087e-02
8.710000000000000853e+00 1.247000000000000018e-02
9.016000000000000014e+00 1.286999999999999950e-02
9.333000000000000185e+00 1.328000000000000014e-02
9.660999999999999588e+00 1.370000000000000037e-02
1.000000000000000000e+01 1.413999999999999979e-02


==> anc/Relic_Mchi1_MApfactor4.00_Delta0.050_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 6.559999999999999534e-05
1.034999999999999983e-02 6.802999999999999748e-05
1.072000000000000036e-02 7.056000000000000206e-05
1.108999999999999916e-02 7.318999999999999551e-05
1.148000000000000062e-02 7.590999999999999658e-05
1.188999999999999953e-02 7.873999999999999489e-05
1.230000000000000017e-02 8.166999999999999564e-05
1.273999999999999959e-02 8.470999999999999364e-05
1.318000000000000074e-02 8.786999999999999726e-05
1.365000000000000067e-02 9.115000000000000652e-05
1.413000000000000020e-02 9.456000000000000267e-05
1.461999999999999932e-02 9.809000000000000444e-05
1.514000000000000068e-02 1.017000000000000055e-04
1.566999999999999990e-02 1.056000000000000054e-04
1.621999999999999831e-02 1.095000000000000053e-04
1.678999999999999937e-02 1.135999999999999966e-04
1.737999999999999962e-02 1.178000000000000038e-04
1.798999999999999905e-02 1.221999999999999888e-04
1.862000000000000113e-02 1.267999999999999921e-04
1.927999999999999853e-02 1.316000000000000004e-04
1.994999999999999898e-02 1.365000000000000111e-04
2.065000000000000169e-02 1.415999999999999995e-04
2.137999999999999970e-02 1.467999999999999904e-04
2.213000000000000037e-02 1.522999999999999886e-04
2.290999999999999981e-02 1.579999999999999916e-04
2.370999999999999844e-02 1.638999999999999995e-04
2.454999999999999891e-02 1.700999999999999875e-04
2.540999999999999856e-02 1.764000000000000051e-04
2.630000000000000046e-02 1.830000000000000029e-04
2.723000000000000073e-02 1.898000000000000056e-04
2.818000000000000019e-02 1.969999999999999909e-04
2.917000000000000148e-02 2.043000000000000057e-04
3.020000000000000115e-02 2.119000000000000007e-04
3.126000000000000306e-02 2.198000000000000030e-04
3.235999999999999988e-02 2.280000000000000126e-04
3.350000000000000200e-02 2.365000000000000023e-04
3.466999999999999943e-02 2.452999999999999994e-04
3.588999999999999829e-02 2.545000000000000062e-04
3.715000000000000246e-02 2.640000000000000202e-04
3.846000000000000113e-02 2.737999999999999874e-04
3.980999999999999817e-02 2.840000000000000185e-04
4.120999999999999663e-02 2.945000000000000027e-04
4.265999999999999653e-02 3.054999999999999990e-04
4.415999999999999787e-02 3.169000000000000050e-04
4.571000000000000063e-02 3.287000000000000208e-04
4.732000000000000095e-02 3.409999999999999945e-04
4.898000000000000270e-02 3.536999999999999780e-04
5.070000000000000201e-02 3.668000000000000253e-04
5.247999999999999887e-02 3.804999999999999789e-04
5.433000000000000329e-02 3.946999999999999988e-04
5.623000000000000220e-02 4.092999999999999742e-04
5.820999999999999786e-02 4.246000000000000208e-04
6.026000000000000106e-02 4.404000000000000254e-04
6.237000000000000183e-02 4.567999999999999903e-04
6.457000000000000239e-02 4.737000000000000217e-04
6.683000000000000052e-02 4.914000000000000182e-04
6.918000000000000538e-02 5.096999999999999751e-04
7.160999999999999310e-02 5.285999999999999466e-04
7.413000000000000145e-02 5.483999999999999942e-04
7.674000000000000266e-02 5.686999999999999998e-04
7.943000000000000060e-02 5.898000000000000248e-04
8.222000000000000142e-02 6.116999999999999608e-04
8.511000000000000509e-02 6.344000000000000247e-04
8.809999999999999776e-02 6.578000000000000513e-04
9.120000000000000329e-02 6.815000000000000311e-04
9.440999999999999392e-02 7.037999999999999768e-04
9.772000000000000131e-02 7.186000000000000113e-04
1.011999999999999983e-01 7.052999999999999591e-04
1.047000000000000014e-01 6.648000000000000046e-04
1.083999999999999964e-01 6.601000000000000530e-04
1.121999999999999942e-01 6.660000000000000338e-04
1.160999999999999949e-01 6.771999999999999808e-04
1.202000000000000013e-01 6.920000000000000153e-04
1.244999999999999996e-01 7.094000000000000045e-04
1.287999999999999978e-01 7.288000000000000424e-04
1.333999999999999908e-01 7.502000000000000205e-04
1.380000000000000115e-01 7.728000000000000277e-04
1.428999999999999992e-01 7.965999999999999557e-04
1.479000000000000037e-01 8.174999999999999758e-04
1.531000000000000139e-01 8.411000000000000074e-04
1.585000000000000020e-01 8.672000000000000455e-04
1.640999999999999959e-01 8.924999999999999557e-04
1.698000000000000065e-01 9.187000000000000504e-04
1.758000000000000118e-01 9.455000000000000513e-04
1.819999999999999951e-01 9.728000000000000102e-04
1.884000000000000119e-01 1.002000000000000069e-03
1.950000000000000067e-01 1.028999999999999967e-03
2.018000000000000071e-01 1.057999999999999913e-03
2.089000000000000024e-01 1.087000000000000076e-03
2.162999999999999923e-01 1.116999999999999937e-03
2.238999999999999879e-01 1.144999999999999967e-03
2.316999999999999893e-01 1.170000000000000033e-03
2.399000000000000021e-01 1.198999999999999979e-03
2.482999999999999929e-01 1.219999999999999947e-03
2.570000000000000062e-01 1.234000000000000071e-03
2.661000000000000032e-01 1.245000000000000013e-03
2.753999999999999782e-01 1.250999999999999942e-03
2.851000000000000201e-01 1.240000000000000000e-03
2.950999999999999734e-01 1.214999999999999934e-03
3.054999999999999938e-01 1.177000000000000095e-03
3.161999999999999811e-01 1.118000000000000070e-03
3.272999999999999798e-01 1.041999999999999958e-03
3.387999999999999901e-01 9.692999999999999793e-04
3.508000000000000007e-01 9.081997017582839121e-04
3.630999999999999783e-01 8.250984728364842884e-04
3.758000000000000229e-01 7.930916118129623799e-04
3.890000000000000124e-01 1.170903051747107515e-03
4.027000000000000024e-01 1.381305683282993326e-03
4.168999999999999928e-01 1.592698452429023746e-03
4.314999999999999947e-01 1.775488091656136870e-03
4.466999999999999860e-01 1.879012868158306745e-03
4.623999999999999777e-01 1.790080739539790834e-03
4.786000000000000254e-01 1.521618505415798161e-03
4.954999999999999960e-01 1.542211215766012191e-03
5.129000000000000226e-01 2.392000000000000463e-03
5.309000000000000385e-01 2.475000000000000203e-03
5.494999999999999885e-01 2.574999999966575380e-03
5.688999999999999613e-01 2.643999999204144514e-03
5.887999999999999901e-01 2.699999998451774619e-03
6.095000000000000417e-01 2.732999997696914513e-03
6.310000000000000053e-01 2.758999996951579277e-03
6.531000000000000139e-01 2.783999996098692354e-03
6.761000000000000343e-01 2.783999995392431349e-03
6.997999999999999776e-01 2.784999994533830531e-03
7.244000000000000439e-01 2.795999993760134045e-03
7.499000000000000110e-01 2.826999992775681720e-03
7.762000000000000011e-01 2.887999991938073815e-03
8.034999999999999920e-01 2.940999991020153224e-03
8.317999999999999838e-01 3.062999989609206924e-03
8.609999999999999876e-01 3.238999988314212805e-03
8.912999999999999812e-01 3.443999986876858550e-03
9.225999999999999757e-01 3.562999985756322777e-03
9.549999999999999600e-01 3.625999984671053004e-03
9.886000000000000343e-01 3.715999968941467637e-03
1.022999999999999909e+00 3.811999827315312988e-03
1.058999999999999941e+00 3.920998939343136452e-03
1.096000000000000085e+00 4.052992714383236647e-03
1.135000000000000009e+00 4.191927447342196078e-03
1.175000000000000044e+00 4.335579148879256141e-03
1.215999999999999970e+00 4.486813763660161235e-03
1.258999999999999897e+00 4.655072998667865100e-03
1.302999999999999936e+00 4.821970504417015177e-03
1.348999999999999977e+00 4.872162989451292794e-03
1.395999999999999908e+00 4.580191785056324585e-03
1.445000000000000062e+00 3.869383882785133733e-03
1.495999999999999996e+00 3.365088062237931842e-03
1.548999999999999932e+00 5.783291970356489037e-03
1.602999999999999980e+00 5.912204050209085050e-03
1.659999999999999920e+00 5.874728273608279330e-03
1.717999999999999972e+00 5.444983143580280939e-03
1.778000000000000025e+00 4.961485763870811944e-03
1.840999999999999970e+00 6.133999999999999696e-03
1.905000000000000027e+00 5.948000000000000162e-03
1.971999999999999975e+00 5.933999947351756635e-03
2.041999999999999815e+00 6.381999802095621004e-03
2.112999999999999989e+00 6.377999651355622732e-03
2.188000000000000167e+00 6.627999510384833225e-03
2.265000000000000124e+00 6.806999359275077779e-03
2.343999999999999861e+00 6.931999218986328523e-03
2.427000000000000046e+00 7.116999048419158161e-03
2.512000000000000011e+00 7.294998880590284306e-03
2.600000000000000089e+00 7.466998726519159801e-03
2.692000000000000171e+00 7.643998512773997681e-03
2.786000000000000032e+00 7.818998332312879218e-03
2.883999999999999897e+00 7.988998148955350417e-03
2.984999999999999876e+00 8.146997894323432590e-03
3.089999999999999858e+00 8.287997674073231333e-03
3.198999999999999844e+00 8.412997443717627061e-03
3.310999999999999943e+00 8.529997176384696012e-03
3.427999999999999936e+00 8.656996888609947913e-03
3.548000000000000043e+00 8.792988235019578297e-03
3.673000000000000043e+00 8.935928912338252789e-03
3.802000000000000046e+00 9.088595483553467760e-03
3.935999999999999943e+00 9.253947427117163033e-03
4.073999999999999844e+00 9.415662350160468319e-03
4.216999999999999638e+00 9.576478616629559293e-03
4.365000000000000213e+00 9.686728568066524728e-03
4.519000000000000128e+00 9.691740987943047586e-03
4.676999999999999602e+00 1.019620569126575803e-02
4.841999999999999638e+00 1.033160310672593361e-02
5.011999999999999567e+00 1.070122656313678144e-02
5.187999999999999723e+00 1.095999999999999926e-02
5.370000000000000107e+00 1.126000000000000091e-02
5.559000000000000163e+00 1.158000000000000002e-02
5.753999999999999559e+00 1.190000000000000085e-02
5.956999999999999851e+00 1.226000000000000006e-02
6.166000000000000369e+00 1.264000000000000019e-02
6.383000000000000007e+00 1.303999999999999951e-02
6.607000000000000206e+00 1.345999999999999974e-02
6.839000000000000412e+00 1.389999999999999916e-02
7.078999999999999737e+00 1.438000000000000042e-02
7.328000000000000291e+00 1.486999999999999954e-02
7.586000000000000298e+00 1.540000000000000049e-02
7.852000000000000313e+00 1.593999999999999931e-02
8.128000000000000114e+00 1.651000000000000384e-02
8.413999999999999702e+00 1.710000000000000409e-02
8.710000000000000853e+00 1.771000000000000352e-02
9.016000000000000014e+00 1.832999999999999907e-02
9.333000000000000185e+00 1.897000000000000075e-02
9.660999999999999588e+00 1.964000000000000121e-02
1.000000000000000000e+01 2.034000000000000044e-02


==> anc/Relic_Mchi1_MApfactor4.00_Delta0.100_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 9.359999999999999831e-05
1.034999999999999983e-02 9.718999999999999612e-05
1.072000000000000036e-02 1.008999999999999996e-04
1.108999999999999916e-02 1.047999999999999995e-04
1.148000000000000062e-02 1.088000000000000019e-04
1.188999999999999953e-02 1.129999999999999955e-04
1.230000000000000017e-02 1.173999999999999941e-04
1.273999999999999959e-02 1.218999999999999950e-04
1.318000000000000074e-02 1.265999999999999873e-04
1.365000000000000067e-02 1.313999999999999955e-04
1.413000000000000020e-02 1.365000000000000111e-04
1.461999999999999932e-02 1.417000000000000020e-04
1.514000000000000068e-02 1.472000000000000001e-04
1.566999999999999990e-02 1.528000000000000007e-04
1.621999999999999831e-02 1.587000000000000086e-04
1.678999999999999937e-02 1.647999999999999942e-04
1.737999999999999962e-02 1.711999999999999872e-04
1.798999999999999905e-02 1.777000000000000096e-04
1.862000000000000113e-02 1.845999999999999876e-04
1.927999999999999853e-02 1.916999999999999976e-04
1.994999999999999898e-02 1.990999999999999877e-04
2.065000000000000169e-02 2.068000000000000122e-04
2.137999999999999970e-02 2.146999999999999874e-04
2.213000000000000037e-02 2.229999999999999994e-04
2.290999999999999981e-02 2.315999999999999916e-04
2.370999999999999844e-02 2.404999999999999911e-04
2.454999999999999891e-02 2.496999999999999979e-04
2.540999999999999856e-02 2.593000000000000144e-04
2.630000000000000046e-02 2.692999999999999864e-04
2.723000000000000073e-02 2.796000000000000200e-04
2.818000000000000019e-02 2.904000000000000114e-04
2.917000000000000148e-02 3.015000000000000102e-04
3.020000000000000115e-02 3.131000000000000211e-04
3.126000000000000306e-02 3.250999999999999875e-04
3.235999999999999988e-02 3.376000000000000203e-04
3.350000000000000200e-02 3.506000000000000110e-04
3.466999999999999943e-02 3.640000000000000115e-04
3.588999999999999829e-02 3.780000000000000265e-04
3.715000000000000246e-02 3.924999999999999995e-04
3.846000000000000113e-02 4.075999999999999871e-04
3.980999999999999817e-02 4.232999999999999892e-04
4.120999999999999663e-02 4.395000000000000035e-04
4.265999999999999653e-02 4.563999999999999806e-04
4.415999999999999787e-02 4.739000000000000265e-04
4.571000000000000063e-02 4.920999999999999810e-04
4.732000000000000095e-02 5.109999999999999525e-04
4.898000000000000270e-02 5.307000000000000519e-04
5.070000000000000201e-02 5.509999999999999490e-04
5.247999999999999887e-02 5.720999999999999740e-04
5.433000000000000329e-02 5.940999999999999667e-04
5.623000000000000220e-02 6.168000000000000305e-04
5.820999999999999786e-02 6.405000000000000103e-04
6.026000000000000106e-02 6.650000000000000095e-04
6.237000000000000183e-02 6.905000000000000330e-04
6.457000000000000239e-02 7.169999999999999724e-04
6.683000000000000052e-02 7.445000000000000446e-04
6.918000000000000538e-02 7.730000000000000326e-04
7.160999999999999310e-02 8.025999999999999931e-04
7.413000000000000145e-02 8.333999999999999828e-04
7.674000000000000266e-02 8.653000000000000535e-04
7.943000000000000060e-02 8.984999999999999931e-04
8.222000000000000142e-02 9.328999999999999619e-04
8.511000000000000509e-02 9.684000000000000117e-04
8.809999999999999776e-02 1.005000000000000034e-03
9.120000000000000329e-02 1.039999999999999909e-03
9.440999999999999392e-02 1.066000000000000107e-03
9.772000000000000131e-02 1.059999999999999961e-03
1.011999999999999983e-01 9.996000000000000111e-04
1.047000000000000014e-01 9.862000000000000106e-04
1.083999999999999964e-01 9.935000000000000255e-04
1.121999999999999942e-01 1.010000000000000047e-03
1.160999999999999949e-01 1.031999999999999931e-03
1.202000000000000013e-01 1.059000000000000045e-03
1.244999999999999996e-01 1.087999999999999991e-03
1.287999999999999978e-01 1.121000000000000035e-03
1.333999999999999908e-01 1.155999999999999910e-03
1.380000000000000115e-01 1.191999999999999917e-03
1.428999999999999992e-01 1.224999999999999960e-03
1.479000000000000037e-01 1.263999999999999933e-03
1.531000000000000139e-01 1.302999999999999905e-03
1.585000000000000020e-01 1.343000000000000010e-03
1.640999999999999959e-01 1.384000000000000031e-03
1.698000000000000065e-01 1.425000000000000051e-03
1.758000000000000118e-01 1.469999999999999953e-03
1.819999999999999951e-01 1.513999999999999938e-03
1.884000000000000119e-01 1.557000000000000007e-03
1.950000000000000067e-01 1.603000000000000041e-03
2.018000000000000071e-01 1.649000000000000075e-03
2.089000000000000024e-01 1.696999999999999941e-03
2.162999999999999923e-01 1.740999999999999926e-03
2.238999999999999879e-01 1.783000000000000080e-03
2.316999999999999893e-01 1.827000000000000065e-03
2.399000000000000021e-01 1.864999999999999904e-03
2.482999999999999929e-01 1.891000000000000103e-03
2.570000000000000062e-01 1.910000000000000022e-03
2.661000000000000032e-01 1.923999999999999929e-03
2.753999999999999782e-01 1.917000000000000084e-03
2.851000000000000201e-01 1.884000000000000041e-03
2.950999999999999734e-01 1.824000000000000100e-03
3.054999999999999938e-01 1.744000000000000107e-03
3.161999999999999811e-01 1.637999999999999916e-03
3.272999999999999798e-01 1.515999999999999986e-03
3.387999999999999901e-01 1.428000000000000016e-03
3.508000000000000007e-01 1.284998885346534236e-03
3.630999999999999783e-01 1.347993376453449814e-03
3.758000000000000229e-01 1.716927605521794201e-03
3.890000000000000124e-01 2.068439461534448288e-03
4.027000000000000024e-01 2.401316919547993433e-03
4.168999999999999928e-01 2.712089002461501048e-03
4.314999999999999947e-01 2.916611109665631120e-03
4.466999999999999860e-01 2.894066623707404560e-03
4.623999999999999777e-01 2.530960114673028519e-03
4.786000000000000254e-01 2.154246338778859418e-03
4.954999999999999960e-01 3.693999999999999801e-03
5.129000000000000226e-01 3.825999999999999974e-03
5.309000000000000385e-01 4.002000000000000349e-03
5.494999999999999885e-01 4.115999999253916984e-03
5.688999999999999613e-01 4.206999998237696825e-03
5.887999999999999901e-01 4.265999997212940181e-03
6.095000000000000417e-01 4.323999996217458598e-03
6.310000000000000053e-01 4.364999995254753226e-03
6.531000000000000139e-01 4.374999994218030895e-03
6.761000000000000343e-01 4.373999993268700738e-03
6.997999999999999776e-01 4.377999992443089121e-03
7.244000000000000439e-01 4.426999991459445831e-03
7.499000000000000110e-01 4.521999990382771090e-03
7.762000000000000011e-01 4.589999989202518497e-03
8.034999999999999920e-01 4.746999987939855802e-03
8.317999999999999838e-01 5.013999986134160328e-03
8.609999999999999876e-01 5.354999983475549306e-03
8.912999999999999812e-01 5.579999982635456060e-03
9.225999999999999757e-01 5.724999981592765984e-03
9.549999999999999600e-01 5.836999976977442356e-03
9.886000000000000343e-01 5.991999866886704371e-03
1.022999999999999909e+00 6.164999190672671228e-03
1.058999999999999941e+00 6.371994314051459066e-03
1.096000000000000085e+00 6.596941359739810253e-03
1.135000000000000009e+00 6.829646319739622780e-03
1.175000000000000044e+00 7.071020918250008058e-03
1.215999999999999970e+00 7.339945072055755956e-03
1.258999999999999897e+00 7.635503958274664563e-03
1.302999999999999936e+00 7.812379133220797613e-03
1.348999999999999977e+00 7.555162226999809390e-03
1.395999999999999908e+00 6.605788320017703767e-03
1.445000000000000062e+00 5.396363196293221635e-03
1.495999999999999996e+00 9.203497992098857647e-03
1.548999999999999932e+00 9.456319726689281155e-03
1.602999999999999980e+00 9.526298634132693288e-03
1.659999999999999920e+00 9.032243101989832074e-03
1.717999999999999972e+00 7.867984827730515815e-03
1.778000000000000025e+00 9.868000000000000035e-03
1.840999999999999970e+00 9.508000000000000826e-03
1.905000000000000027e+00 9.358999986536937002e-03
1.971999999999999975e+00 1.000999979523019626e-02
2.041999999999999815e+00 1.042999957586060629e-02
2.112999999999999989e+00 1.071999936188868484e-02
2.188000000000000167e+00 1.099999915928195557e-02
2.265000000000000124e+00 1.117999896024497557e-02
2.343999999999999861e+00 1.146999875219503751e-02
2.427000000000000046e+00 1.174999849656298972e-02
2.512000000000000011e+00 1.201999823037209689e-02
2.600000000000000089e+00 1.228999796902195511e-02
2.692000000000000171e+00 1.254999766455540747e-02
2.786000000000000032e+00 1.280999737142668633e-02
2.883999999999999897e+00 1.303999705703002415e-02
2.984999999999999876e+00 1.323999670510851191e-02
3.089999999999999858e+00 1.340999635771268107e-02
3.198999999999999844e+00 1.355999597954746748e-02
3.310999999999999943e+00 1.370999560627464420e-02
3.427999999999999936e+00 1.384999038506630649e-02
3.548000000000000043e+00 1.400994013532134812e-02
3.673000000000000043e+00 1.419965468466063627e-02
3.802000000000000046e+00 1.441817151480149356e-02
3.935999999999999943e+00 1.465111258309579299e-02
4.073999999999999844e+00 1.488165534941617366e-02
4.216999999999999638e+00 1.508412953786746405e-02
4.365000000000000213e+00 1.513837430840944513e-02
4.519000000000000128e+00 1.585490129821476302e-02
4.676999999999999602e+00 1.608722273141792100e-02
4.841999999999999638e+00 1.667783895524873813e-02
5.011999999999999567e+00 1.703999993702375385e-02
5.187999999999999723e+00 1.754000000000000004e-02
5.370000000000000107e+00 1.807999999999999885e-02
5.559000000000000163e+00 1.862000000000000113e-02
5.753999999999999559e+00 1.921000000000000485e-02
5.956999999999999851e+00 1.985000000000000306e-02
6.166000000000000369e+00 2.052000000000000351e-02
6.383000000000000007e+00 2.123000000000000234e-02
6.607000000000000206e+00 2.198000000000000301e-02
6.839000000000000412e+00 2.278000000000000511e-02
7.078999999999999737e+00 2.362000000000000557e-02
7.328000000000000291e+00 2.451000000000000748e-02
7.586000000000000298e+00 2.543000000000000815e-02
7.852000000000000313e+00 2.639000000000000720e-02
8.128000000000000114e+00 2.739000000000000809e-02
8.413999999999999702e+00 2.842000000000000776e-02
8.710000000000000853e+00 2.946999999999999967e-02
9.016000000000000014e+00 3.056000000000000036e-02
9.333000000000000185e+00 3.169000000000000289e-02
9.660999999999999588e+00 3.287000000000000338e-02
1.000000000000000000e+01 3.409000000000000224e-02


==> anc/Relic_Mchi1_MApfactor4.00_Delta0.200_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 2.081999999999999921e-04
1.034999999999999983e-02 2.167000000000000089e-04
1.072000000000000036e-02 2.254000000000000036e-04
1.108999999999999916e-02 2.346000000000000103e-04
1.148000000000000062e-02 2.440999999999999973e-04
1.188999999999999953e-02 2.540999999999999964e-04
1.230000000000000017e-02 2.643999999999999758e-04
1.273999999999999959e-02 2.752000000000000214e-04
1.318000000000000074e-02 2.863000000000000202e-04
1.365000000000000067e-02 2.979999999999999793e-04
1.413000000000000020e-02 3.101000000000000024e-04
1.461999999999999932e-02 3.226999999999999834e-04
1.514000000000000068e-02 3.358999999999999790e-04
1.566999999999999990e-02 3.496999999999999892e-04
1.621999999999999831e-02 3.639000000000000090e-04
1.678999999999999937e-02 3.786999999999999893e-04
1.737999999999999962e-02 3.941999999999999866e-04
1.798999999999999905e-02 4.101999999999999960e-04
1.862000000000000113e-02 4.269000000000000225e-04
1.927999999999999853e-02 4.443000000000000118e-04
1.994999999999999898e-02 4.625000000000000205e-04
2.065000000000000169e-02 4.812999999999999895e-04
2.137999999999999970e-02 5.008999999999999781e-04
2.213000000000000037e-02 5.213999999999999885e-04
2.290999999999999981e-02 5.425999999999999617e-04
2.370999999999999844e-02 5.647000000000000110e-04
2.454999999999999891e-02 5.875999999999999713e-04
2.540999999999999856e-02 6.116000000000000126e-04
2.630000000000000046e-02 6.365000000000000215e-04
2.723000000000000073e-02 6.623999999999999463e-04
2.818000000000000019e-02 6.893999999999999521e-04
2.917000000000000148e-02 7.175000000000000388e-04
3.020000000000000115e-02 7.466999999999999896e-04
3.126000000000000306e-02 7.770999999999999696e-04
3.235999999999999988e-02 8.086999999999999788e-04
3.350000000000000200e-02 8.415999999999999653e-04
3.466999999999999943e-02 8.758999999999999859e-04
3.588999999999999829e-02 9.118000000000000453e-04
3.715000000000000246e-02 9.487000000000000207e-04
3.846000000000000113e-02 9.874000000000000398e-04
3.980999999999999817e-02 1.028000000000000051e-03
4.120999999999999663e-02 1.069999999999999988e-03
4.265999999999999653e-02 1.113000000000000057e-03
4.415999999999999787e-02 1.157999999999999958e-03
4.571000000000000063e-02 1.204999999999999908e-03
4.732000000000000095e-02 1.253999999999999906e-03
4.898000000000000270e-02 1.306000000000000086e-03
5.070000000000000201e-02 1.358999999999999965e-03
5.247999999999999887e-02 1.413999999999999892e-03
5.433000000000000329e-02 1.471000000000000085e-03
5.623000000000000220e-02 1.531000000000000026e-03
5.820999999999999786e-02 1.593000000000000015e-03
6.026000000000000106e-02 1.657999999999999969e-03
6.237000000000000183e-02 1.726000000000000104e-03
6.457000000000000239e-02 1.796000000000000070e-03
6.683000000000000052e-02 1.869000000000000002e-03
6.918000000000000538e-02 1.944999999999999897e-03
7.160999999999999310e-02 2.024000000000000191e-03
7.413000000000000145e-02 2.105999999999999799e-03
7.674000000000000266e-02 2.191999999999999938e-03
7.943000000000000060e-02 2.281000000000000041e-03
8.222000000000000142e-02 2.371999999999999977e-03
8.511000000000000509e-02 2.465000000000000177e-03
8.809999999999999776e-02 2.550999999999999882e-03
9.120000000000000329e-02 2.599999999999999881e-03
9.440999999999999392e-02 2.536000000000000060e-03
9.772000000000000131e-02 2.419000000000000143e-03
1.011999999999999983e-01 2.416999999999999878e-03
1.047000000000000014e-01 2.449999999999999921e-03
1.083999999999999964e-01 2.503000000000000017e-03
1.121999999999999942e-01 2.567999999999999970e-03
1.160999999999999949e-01 2.641999999999999817e-03
1.202000000000000013e-01 2.724999999999999992e-03
1.244999999999999996e-01 2.814000000000000095e-03
1.287999999999999978e-01 2.907999999999999995e-03
1.333999999999999908e-01 3.007000000000000124e-03
1.380000000000000115e-01 3.096999999999999927e-03
1.428999999999999992e-01 3.197999999999999888e-03
1.479000000000000037e-01 3.308000000000000176e-03
1.531000000000000139e-01 3.415000000000000067e-03
1.585000000000000020e-01 3.527000000000000187e-03
1.640999999999999959e-01 3.641999999999999838e-03
1.698000000000000065e-01 3.759999999999999887e-03
1.758000000000000118e-01 3.883000000000000167e-03
1.819999999999999951e-01 4.003999999999999747e-03
1.884000000000000119e-01 4.129999999999999991e-03
1.950000000000000067e-01 4.256000000000000234e-03
2.018000000000000071e-01 4.387000000000000274e-03
2.089000000000000024e-01 4.506999999999999722e-03
2.162999999999999923e-01 4.623999999999999638e-03
2.238999999999999879e-01 4.751000000000000015e-03
2.316999999999999893e-01 4.845000000000000348e-03
2.399000000000000021e-01 4.915000000000000098e-03
2.482999999999999929e-01 4.975000000000000255e-03
2.570000000000000062e-01 5.002999999999999635e-03
2.661000000000000032e-01 4.965999999999999928e-03
2.753999999999999782e-01 4.874999999999999993e-03
2.851000000000000201e-01 4.723999999999999901e-03
2.950999999999999734e-01 4.486000000000000404e-03
3.054999999999999938e-01 4.178000000000000290e-03
3.161999999999999811e-01 3.906999999999999883e-03
3.272999999999999798e-01 3.700000000000000164e-03
3.387999999999999901e-01 3.325999999999999963e-03
3.508000000000000007e-01 3.436970219234486597e-03
3.630999999999999783e-01 4.948631667381477549e-03
3.758000000000000229e-01 5.826342160202013960e-03
3.890000000000000124e-01 6.716165017992404077e-03
4.027000000000000024e-01 7.483595020659950317e-03
4.168999999999999928e-01 7.895850831136762976e-03
4.314999999999999947e-01 7.501817759760081271e-03
4.466999999999999860e-01 6.330370062015705165e-03
4.623999999999999777e-01 6.816331078277406384e-03
4.786000000000000254e-01 1.010999999999999920e-02
4.954999999999999960e-01 1.048999999999999932e-02
5.129000000000000226e-01 1.090999999981504334e-02
5.309000000000000385e-01 1.121999999787444587e-02
5.494999999999999885e-01 1.145999999597962019e-02
5.688999999999999613e-01 1.161999999375447346e-02
5.887999999999999901e-01 1.175999999205992221e-02
6.095000000000000417e-01 1.186999999004221922e-02
6.310000000000000053e-01 1.188999998808138760e-02
6.531000000000000139e-01 1.192999998621200111e-02
6.761000000000000343e-01 1.200999998409001471e-02
6.997999999999999776e-01 1.218999998191452883e-02
7.244000000000000439e-01 1.246999997952994051e-02
7.499000000000000110e-01 1.275999997705732497e-02
7.762000000000000011e-01 1.334999997374566871e-02
8.034999999999999920e-01 1.417999996993290351e-02
8.317999999999999838e-01 1.506999996629734308e-02
8.609999999999999876e-01 1.556999996261421333e-02
8.912999999999999812e-01 1.588999995887713235e-02
9.225999999999999757e-01 1.632999990873692381e-02
9.549999999999999600e-01 1.679999945797737079e-02
9.886000000000000343e-01 1.732999657915886352e-02
1.022999999999999909e+00 1.796997684989609656e-02
1.058999999999999941e+00 1.863975099318659900e-02
1.096000000000000085e+00 1.931856295564654893e-02
1.135000000000000009e+00 2.006185038204400320e-02
1.175000000000000044e+00 2.088712618578731500e-02
1.215999999999999970e+00 2.173519893660933594e-02
1.258999999999999897e+00 2.199624607783231406e-02
1.302999999999999936e+00 2.070888334813839396e-02
1.348999999999999977e+00 1.735134136057316090e-02
1.395999999999999908e+00 1.524182043029787513e-02
1.445000000000000062e+00 2.638155750509030631e-02
1.495999999999999996e+00 2.703239138585757442e-02
1.548999999999999932e+00 2.690961354353960805e-02
1.602999999999999980e+00 2.481655418460175511e-02
1.659999999999999920e+00 2.268168175545316745e-02
1.717999999999999972e+00 2.844000000000000000e-02
1.778000000000000025e+00 2.736000000000000584e-02
1.840999999999999970e+00 2.779999981432287187e-02
1.905000000000000027e+00 2.960999934515280360e-02
1.971999999999999975e+00 2.985999887076589213e-02
2.041999999999999815e+00 3.108999832046945369e-02
2.112999999999999989e+00 3.203999774174087767e-02
2.188000000000000167e+00 3.281999715015488511e-02
2.265000000000000124e+00 3.376999655387525473e-02
2.343999999999999861e+00 3.461999589170513397e-02
2.427000000000000046e+00 3.541999526658886482e-02
2.512000000000000011e+00 3.620999454972207571e-02
2.600000000000000089e+00 3.696999373389068394e-02
2.692000000000000171e+00 3.768999282526904610e-02
2.786000000000000032e+00 3.831999196835549765e-02
2.883999999999999897e+00 3.886999108078408732e-02
2.984999999999999876e+00 3.930999018271092577e-02
3.089999999999999858e+00 3.970998919366647284e-02
3.198999999999999844e+00 4.007998809596354656e-02
3.310999999999999943e+00 4.037995317660270089e-02
3.427999999999999936e+00 4.059971719860088618e-02
3.548000000000000043e+00 4.088841130445348276e-02
3.673000000000000043e+00 4.132168711103954145e-02
3.802000000000000046e+00 4.182067677993604737e-02
3.935999999999999943e+00 4.239096356831463519e-02
4.073999999999999844e+00 4.278185329237972623e-02
4.216999999999999638e+00 4.271860531893748730e-02
4.365000000000000213e+00 4.501493299885750421e-02
4.519000000000000128e+00 4.567715939544392256e-02
4.676999999999999602e+00 4.736990562236868124e-02
4.841999999999999638e+00 4.864999999999999880e-02
5.011999999999999567e+00 5.015000000000000013e-02
5.187999999999999723e+00 5.172999999999999821e-02
5.370000000000000107e+00 5.335999999999999771e-02
5.559000000000000163e+00 5.518000000000001376e-02
5.753999999999999559e+00 5.711000000000001492e-02
5.956999999999999851e+00 5.916000000000001119e-02
6.166000000000000369e+00 6.132000000000001338e-02
6.383000000000000007e+00 6.360000000000001763e-02
6.607000000000000206e+00 6.604000000000001536e-02
6.839000000000000412e+00 6.860000000000000819e-02
7.078999999999999737e+00 7.127000000000001390e-02
7.328000000000000291e+00 7.405000000000001859e-02
7.586000000000000298e+00 7.694000000000000838e-02
7.852000000000000313e+00 7.994000000000001105e-02
8.128000000000000114e+00 8.302000000000001045e-02
8.413999999999999702e+00 8.619000000000000272e-02
8.710000000000000853e+00 8.948000000000000398e-02
9.016000000000000014e+00 9.289000000000000035e-02
9.333000000000000185e+00 9.643000000000000183e-02
9.660999999999999588e+00 1.000000000000000056e-01


==> anc/Relic_Mchi1_MApfactor4.00_Delta0.300_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 4.779000000000000153e-04
1.034999999999999983e-02 4.983000000000000233e-04
1.072000000000000036e-02 5.194999999999999965e-04
1.108999999999999916e-02 5.416999999999999940e-04
1.148000000000000062e-02 5.647999999999999592e-04
1.188999999999999953e-02 5.888000000000000005e-04
1.230000000000000017e-02 6.139000000000000143e-04
1.273999999999999959e-02 6.401000000000000006e-04
1.318000000000000074e-02 6.675000000000000161e-04
1.365000000000000067e-02 6.962000000000000089e-04
1.413000000000000020e-02 7.259999999999999743e-04
1.461999999999999932e-02 7.571000000000000256e-04
1.514000000000000068e-02 7.893999999999999975e-04
1.566999999999999990e-02 8.233000000000000084e-04
1.621999999999999831e-02 8.584999999999999966e-04
1.678999999999999937e-02 8.953000000000000238e-04
1.737999999999999962e-02 9.336000000000000331e-04
1.798999999999999905e-02 9.736000000000000296e-04
1.862000000000000113e-02 1.015000000000000060e-03
1.927999999999999853e-02 1.059000000000000045e-03
1.994999999999999898e-02 1.103999999999999947e-03
2.065000000000000169e-02 1.152000000000000029e-03
2.137999999999999970e-02 1.201000000000000028e-03
2.213000000000000037e-02 1.252000000000000075e-03
2.290999999999999981e-02 1.306000000000000086e-03
2.370999999999999844e-02 1.361999999999999929e-03
2.454999999999999891e-02 1.420000000000000038e-03
2.540999999999999856e-02 1.480999999999999895e-03
2.630000000000000046e-02 1.544000000000000017e-03
2.723000000000000073e-02 1.611000000000000019e-03
2.818000000000000019e-02 1.680000000000000070e-03
2.917000000000000148e-02 1.750999999999999952e-03
3.020000000000000115e-02 1.827000000000000065e-03
3.126000000000000306e-02 1.905000000000000009e-03
3.235999999999999988e-02 1.985999999999999918e-03
3.350000000000000200e-02 2.072000000000000057e-03
3.466999999999999943e-02 2.160000000000000028e-03
3.588999999999999829e-02 2.252999999999999794e-03
3.715000000000000246e-02 2.348999999999999960e-03
3.846000000000000113e-02 2.449999999999999921e-03
3.980999999999999817e-02 2.554999999999999979e-03
4.120999999999999663e-02 2.664000000000000135e-03
4.265999999999999653e-02 2.778999999999999786e-03
4.415999999999999787e-02 2.897999999999999968e-03
4.571000000000000063e-02 3.021999999999999947e-03
4.732000000000000095e-02 3.151000000000000155e-03
4.898000000000000270e-02 3.285999999999999859e-03
5.070000000000000201e-02 3.425999999999999792e-03
5.247999999999999887e-02 3.572999999999999787e-03
5.433000000000000329e-02 3.726000000000000145e-03
5.623000000000000220e-02 3.884999999999999998e-03
5.820999999999999786e-02 4.052000000000000046e-03
6.026000000000000106e-02 4.224999999999999589e-03
6.237000000000000183e-02 4.406000000000000194e-03
6.457000000000000239e-02 4.593999999999999993e-03
6.683000000000000052e-02 4.789999999999999987e-03
6.918000000000000538e-02 4.995000000000000308e-03
7.160999999999999310e-02 5.207999999999999956e-03
7.413000000000000145e-02 5.431000000000000064e-03
7.674000000000000266e-02 5.662000000000000366e-03
7.943000000000000060e-02 5.902000000000000128e-03
8.222000000000000142e-02 6.141999999999999890e-03
8.511000000000000509e-02 6.352000000000000007e-03
8.809999999999999776e-02 6.432000000000000217e-03
9.120000000000000329e-02 6.172999999999999668e-03
9.440999999999999392e-02 6.001000000000000258e-03
9.772000000000000131e-02 6.041999999999999628e-03
1.011999999999999983e-01 6.150000000000000085e-03
1.047000000000000014e-01 6.302999999999999575e-03
1.083999999999999964e-01 6.484000000000000180e-03
1.121999999999999942e-01 6.689999999999999766e-03
1.160999999999999949e-01 6.915000000000000140e-03
1.202000000000000013e-01 7.159999999999999698e-03
1.244999999999999996e-01 7.408999999999999787e-03
1.287999999999999978e-01 7.657999999999999877e-03
1.333999999999999908e-01 7.927999999999999284e-03
1.380000000000000115e-01 8.203999999999999487e-03
1.428999999999999992e-01 8.500000000000000611e-03
1.479000000000000037e-01 8.791999999999999468e-03
1.531000000000000139e-01 9.098999999999999450e-03
1.585000000000000020e-01 9.417000000000000023e-03
1.640999999999999959e-01 9.737000000000000863e-03
1.698000000000000065e-01 1.007000000000000083e-02
1.758000000000000118e-01 1.041000000000000085e-02
1.819999999999999951e-01 1.076000000000000047e-02
1.884000000000000119e-01 1.111999999999999968e-02
1.950000000000000067e-01 1.145999999999999970e-02
2.018000000000000071e-01 1.179000000000000013e-02
2.089000000000000024e-01 1.213000000000000016e-02
2.162999999999999923e-01 1.247000000000000018e-02
2.238999999999999879e-01 1.272000000000000040e-02
2.316999999999999893e-01 1.291999999999999919e-02
2.399000000000000021e-01 1.310000000000000053e-02
2.482999999999999929e-01 1.315999999999999982e-02
2.570000000000000062e-01 1.302999999999999992e-02
2.661000000000000032e-01 1.276000000000000051e-02
2.753999999999999782e-01 1.233000000000000068e-02
2.851000000000000201e-01 1.169000000000000074e-02
2.950999999999999734e-01 1.085999999999999986e-02
3.054999999999999938e-01 1.021000000000000033e-02
3.161999999999999811e-01 9.714999999999999677e-03
3.272999999999999798e-01 9.702000000000000554e-03
3.387999999999999901e-01 1.047999999999999973e-02
3.508000000000000007e-01 1.390835130802076450e-02
3.630999999999999783e-01 1.637823783623649360e-02
3.758000000000000229e-01 1.874775828787361362e-02
3.890000000000000124e-01 2.066292740747401047e-02
4.027000000000000024e-01 2.138085550385087144e-02
4.168999999999999928e-01 1.960784796517198864e-02
4.314999999999999947e-01 1.624327703740838583e-02
4.466999999999999860e-01 2.626848828833733274e-02
4.623999999999999777e-01 2.787999999999999853e-02
4.786000000000000254e-01 2.903999999999999984e-02
4.954999999999999960e-01 3.004999999831187846e-02
5.129000000000000226e-01 3.085999999380283770e-02
5.309000000000000385e-01 3.153999998912853514e-02
5.494999999999999885e-01 3.208999998448198304e-02
5.688999999999999613e-01 3.249999997969844900e-02
5.887999999999999901e-01 3.268999997525435380e-02
6.095000000000000417e-01 3.280999997093346499e-02
6.310000000000000053e-01 3.291999996617728935e-02
6.531000000000000139e-01 3.331999996234927958e-02
6.761000000000000343e-01 3.397999995585190142e-02
6.997999999999999776e-01 3.464999995098061447e-02
7.244000000000000439e-01 3.563999994613928357e-02
7.499000000000000110e-01 3.749999993889884670e-02
7.762000000000000011e-01 4.010999993074185199e-02
8.034999999999999920e-01 4.242999992443461516e-02
8.317999999999999838e-01 4.364999992049522354e-02
8.609999999999999876e-01 4.464999991368111265e-02
8.912999999999999812e-01 4.595999969014068903e-02
9.225999999999999757e-01 4.736999810728169391e-02
9.549999999999999600e-01 4.901998633116244619e-02
9.886000000000000343e-01 5.088988815462184429e-02
1.022999999999999909e+00 5.284900209918394487e-02
1.058999999999999941e+00 5.487410632679579070e-02
1.096000000000000085e+00 5.707689701655439124e-02
1.135000000000000009e+00 5.954413362443831265e-02
1.175000000000000044e+00 6.174531549858709029e-02
1.215999999999999970e+00 6.174758399208973847e-02
1.258999999999999897e+00 5.639121558730105649e-02
1.302999999999999936e+00 4.602387089746604043e-02
1.348999999999999977e+00 7.260670853824612025e-02
1.395999999999999908e+00 7.546241207888346181e-02
1.445000000000000062e+00 7.704220527950196573e-02
1.495999999999999996e+00 7.552787464095622738e-02
1.548999999999999932e+00 6.769851042933097696e-02
1.602999999999999980e+00 7.727191972186046864e-02
1.659999999999999920e+00 8.039999999999999925e-02
1.717999999999999972e+00 7.742999999999999883e-02
1.778000000000000025e+00 8.040999917400373787e-02
1.840999999999999970e+00 8.543999783613109855e-02
1.905000000000000027e+00 8.665999655252144829e-02
1.971999999999999975e+00 9.088999506522556227e-02
2.041999999999999815e+00 9.280999350768291689e-02
2.112999999999999989e+00 9.568999189171774333e-02
2.188000000000000167e+00 9.885999012642418537e-02


==> anc/Relic_Mchi1_MApfactor4.00_Delta0.400_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.090000000000000040e-03
1.034999999999999983e-02 1.139000000000000038e-03
1.072000000000000036e-02 1.188999999999999953e-03
1.108999999999999916e-02 1.242000000000000048e-03
1.148000000000000062e-02 1.297999999999999892e-03
1.188999999999999953e-02 1.355000000000000085e-03
1.230000000000000017e-02 1.415999999999999941e-03
1.273999999999999959e-02 1.479999999999999979e-03
1.318000000000000074e-02 1.546000000000000065e-03
1.365000000000000067e-02 1.614999999999999899e-03
1.413000000000000020e-02 1.686999999999999915e-03
1.461999999999999932e-02 1.761999999999999894e-03
1.514000000000000068e-02 1.840999999999999972e-03
1.566999999999999990e-02 1.923999999999999929e-03
1.621999999999999831e-02 2.010000000000000068e-03
1.678999999999999937e-02 2.099999999999999870e-03
1.737999999999999962e-02 2.194000000000000204e-03
1.798999999999999905e-02 2.292000000000000200e-03
1.862000000000000113e-02 2.393999999999999861e-03
1.927999999999999853e-02 2.501999999999999884e-03
1.994999999999999898e-02 2.615000000000000137e-03
2.065000000000000169e-02 2.730999999999999921e-03
2.137999999999999970e-02 2.853000000000000067e-03
2.213000000000000037e-02 2.981000000000000143e-03
2.290999999999999981e-02 3.115000000000000147e-03
2.370999999999999844e-02 3.255000000000000081e-03
2.454999999999999891e-02 3.400999999999999943e-03
2.540999999999999856e-02 3.553000000000000169e-03
2.630000000000000046e-02 3.712000000000000022e-03
2.723000000000000073e-02 3.879000000000000069e-03
2.818000000000000019e-02 4.053000000000000179e-03
2.917000000000000148e-02 4.236000000000000182e-03
3.020000000000000115e-02 4.423999999999999981e-03
3.126000000000000306e-02 4.623000000000000373e-03
3.235999999999999988e-02 4.830000000000000092e-03
3.350000000000000200e-02 5.046000000000000138e-03
3.466999999999999943e-02 5.271999999999999777e-03
3.588999999999999829e-02 5.509000000000000008e-03
3.715000000000000246e-02 5.755999999999999832e-03
3.846000000000000113e-02 6.014000000000000248e-03
3.980999999999999817e-02 6.283999999999999655e-03
4.120999999999999663e-02 6.565999999999999788e-03
4.265999999999999653e-02 6.860999999999999911e-03
4.415999999999999787e-02 7.167999999999999892e-03
4.571000000000000063e-02 7.490000000000000130e-03
4.732000000000000095e-02 7.825000000000000358e-03
4.898000000000000270e-02 8.175999999999999240e-03
5.070000000000000201e-02 8.543000000000000246e-03
5.247999999999999887e-02 8.925000000000000641e-03
5.433000000000000329e-02 9.324999999999999956e-03
5.623000000000000220e-02 9.742000000000000659e-03
5.820999999999999786e-02 1.017999999999999981e-02
6.026000000000000106e-02 1.063000000000000056e-02
6.237000000000000183e-02 1.111000000000000008e-02
6.457000000000000239e-02 1.159999999999999920e-02
6.683000000000000052e-02 1.212000000000000056e-02
6.918000000000000538e-02 1.267000000000000071e-02
7.160999999999999310e-02 1.324000000000000003e-02
7.413000000000000145e-02 1.383000000000000028e-02
7.674000000000000266e-02 1.443999999999999971e-02
7.943000000000000060e-02 1.503999999999999955e-02
8.222000000000000142e-02 1.554999999999999959e-02
8.511000000000000509e-02 1.565000000000000072e-02
8.809999999999999776e-02 1.486999999999999954e-02
9.120000000000000329e-02 1.468000000000000034e-02
9.440999999999999392e-02 1.485999999999999995e-02
9.772000000000000131e-02 1.518000000000000078e-02
1.011999999999999983e-01 1.559999999999999928e-02
1.047000000000000014e-01 1.609999999999999973e-02
1.083999999999999964e-01 1.665000000000000160e-02
1.121999999999999942e-01 1.725000000000000144e-02
1.160999999999999949e-01 1.789999999999999925e-02
1.202000000000000013e-01 1.855000000000000052e-02
1.244999999999999996e-01 1.921000000000000138e-02
1.287999999999999978e-01 1.992000000000000021e-02
1.333999999999999908e-01 2.066000000000000128e-02
1.380000000000000115e-01 2.144000000000000072e-02
1.428999999999999992e-01 2.222000000000000017e-02
1.479000000000000037e-01 2.302999999999999839e-02
1.531000000000000139e-01 2.389000000000000151e-02
1.585000000000000020e-01 2.475000000000000117e-02
1.640999999999999959e-01 2.563000000000000000e-02
1.698000000000000065e-01 2.655000000000000068e-02
1.758000000000000118e-01 2.749000000000000055e-02
1.819999999999999951e-01 2.845999999999999919e-02
1.884000000000000119e-01 2.939999999999999905e-02
1.950000000000000067e-01 3.026999999999999830e-02
2.018000000000000071e-01 3.121000000000000163e-02
2.089000000000000024e-01 3.209999999999999659e-02
2.162999999999999923e-01 3.277000000000000052e-02
2.238999999999999879e-01 3.332000000000000239e-02
2.316999999999999893e-01 3.382000000000000284e-02
2.399000000000000021e-01 3.393000000000000183e-02
2.482999999999999929e-01 3.361000000000000099e-02
2.570000000000000062e-01 3.289000000000000257e-02
2.661000000000000032e-01 3.167999999999999983e-02
2.753999999999999782e-01 2.998999999999999930e-02
2.851000000000000201e-01 2.778999999999999873e-02
2.950999999999999734e-01 2.640999999999999945e-02
3.054999999999999938e-01 2.520999999999999977e-02
3.161999999999999811e-01 2.612000000000000086e-02
3.272999999999999798e-01 3.058999999999999914e-02
3.387999999999999901e-01 3.805000000000000049e-02
3.508000000000000007e-01 4.453407483558753654e-02
3.630999999999999783e-01 5.071234143516758358e-02
3.758000000000000229e-01 5.546403667319949049e-02
3.890000000000000124e-01 5.627747584294148786e-02
4.027000000000000024e-01 5.015463538996415421e-02
4.168999999999999928e-01 4.163583946134431085e-02
4.314999999999999947e-01 7.136998200509228618e-02
4.466999999999999860e-01 7.475999999999999313e-02
4.623999999999999777e-01 7.809000000000000663e-02
4.786000000000000254e-01 8.074999999347375057e-02
4.954999999999999960e-01 8.282999998237793038e-02
5.129000000000000226e-01 8.471999997144925854e-02
5.309000000000000385e-01 8.619999996044729051e-02
5.494999999999999885e-01 8.725999994843249008e-02
5.688999999999999613e-01 8.791999993772324495e-02
5.887999999999999901e-01 8.833999992758914677e-02
6.095000000000000417e-01 8.872999991854053914e-02
6.310000000000000053e-01 9.012999990907435977e-02
6.531000000000000139e-01 9.213999989852748873e-02
6.761000000000000343e-01 9.384999988967489271e-02
6.997999999999999776e-01 9.695999987980982726e-02


==> anc/Relic_Mchi1_MApfactor7.00_Delta0.000_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 1.889000000000000108e-04
1.034999999999999983e-02 1.957000000000000135e-04
1.072000000000000036e-02 2.024999999999999890e-04
1.108999999999999916e-02 2.095999999999999990e-04
1.148000000000000062e-02 2.170999999999999916e-04
1.188999999999999953e-02 2.247999999999999890e-04
1.230000000000000017e-02 2.326999999999999913e-04
1.273999999999999959e-02 2.410000000000000033e-04
1.318000000000000074e-02 2.494999999999999931e-04
1.365000000000000067e-02 2.583999999999999925e-04
1.413000000000000020e-02 2.675999999999999993e-04
1.461999999999999932e-02 2.772000000000000158e-04
1.514000000000000068e-02 2.869999999999999830e-04
1.566999999999999990e-02 2.972000000000000141e-04
1.621999999999999831e-02 3.078000000000000007e-04
1.678999999999999937e-02 3.187999999999999970e-04
1.737999999999999962e-02 3.302000000000000031e-04
1.798999999999999905e-02 3.420000000000000188e-04
1.862000000000000113e-02 3.541999999999999901e-04
1.927999999999999853e-02 3.668000000000000253e-04
1.994999999999999898e-02 3.800000000000000209e-04
2.065000000000000169e-02 3.935000000000000238e-04
2.137999999999999970e-02 4.076999999999999895e-04
2.213000000000000037e-02 4.223000000000000191e-04
2.290999999999999981e-02 4.374000000000000067e-04
2.370999999999999844e-02 4.531000000000000088e-04
2.454999999999999891e-02 4.694000000000000256e-04
2.540999999999999856e-02 4.863000000000000027e-04
2.630000000000000046e-02 5.037000000000000461e-04
2.723000000000000073e-02 5.218999999999999464e-04
2.818000000000000019e-02 5.406999999999999697e-04
2.917000000000000148e-02 5.601999999999999558e-04
3.020000000000000115e-02 5.804000000000000131e-04
3.126000000000000306e-02 6.011000000000000284e-04
3.235999999999999988e-02 6.227999999999999595e-04
3.350000000000000200e-02 6.451999999999999619e-04
3.466999999999999943e-02 6.683999999999999837e-04
3.588999999999999829e-02 6.924999999999999732e-04
3.715000000000000246e-02 7.175000000000000388e-04
3.846000000000000113e-02 7.433000000000000154e-04
3.980999999999999817e-02 7.701999999999999645e-04
4.120999999999999663e-02 7.979000000000000415e-04
4.265999999999999653e-02 8.266999999999999826e-04
4.415999999999999787e-02 8.564999999999999480e-04
4.571000000000000063e-02 8.875000000000000510e-04
4.732000000000000095e-02 9.194999999999999615e-04
4.898000000000000270e-02 9.527000000000000095e-04
5.070000000000000201e-02 9.871999999999999265e-04
5.247999999999999887e-02 1.023000000000000038e-03
5.433000000000000329e-02 1.059999999999999961e-03
5.623000000000000220e-02 1.098000000000000018e-03
5.820999999999999786e-02 1.137999999999999906e-03
6.026000000000000106e-02 1.178999999999999927e-03
6.237000000000000183e-02 1.221000000000000080e-03
6.457000000000000239e-02 1.265000000000000065e-03
6.683000000000000052e-02 1.311000000000000099e-03
6.918000000000000538e-02 1.358999999999999965e-03
7.160999999999999310e-02 1.407999999999999963e-03
7.413000000000000145e-02 1.459000000000000010e-03
7.674000000000000266e-02 1.510999999999999973e-03
7.943000000000000060e-02 1.565999999999999901e-03
8.222000000000000142e-02 1.623000000000000094e-03
8.511000000000000509e-02 1.680999999999999986e-03
8.809999999999999776e-02 1.742000000000000059e-03
9.120000000000000329e-02 1.804000000000000048e-03
9.440999999999999392e-02 1.868000000000000086e-03
9.772000000000000131e-02 1.928000000000000026e-03
1.011999999999999983e-01 1.969999999999999963e-03
1.047000000000000014e-01 1.925000000000000062e-03
1.083999999999999964e-01 1.807000000000000012e-03
1.121999999999999942e-01 1.796000000000000070e-03
1.160999999999999949e-01 1.812000000000000026e-03
1.202000000000000013e-01 1.840999999999999972e-03
1.244999999999999996e-01 1.879999999999999944e-03
1.287999999999999978e-01 1.925999999999999978e-03
1.333999999999999908e-01 1.977000000000000025e-03
1.380000000000000115e-01 2.033000000000000085e-03
1.428999999999999992e-01 2.090999999999999977e-03
1.479000000000000037e-01 2.148999999999999869e-03
1.531000000000000139e-01 2.210000000000000159e-03
1.585000000000000020e-01 2.269999999999999882e-03
1.640999999999999959e-01 2.338999999999999933e-03
1.698000000000000065e-01 2.403999999999999887e-03
1.758000000000000118e-01 2.471000000000000106e-03
1.819999999999999951e-01 2.543000000000000121e-03
1.884000000000000119e-01 2.612000000000000172e-03
1.950000000000000067e-01 2.687000000000000152e-03
2.018000000000000071e-01 2.758000000000000035e-03
2.089000000000000024e-01 2.834000000000000147e-03
2.162999999999999923e-01 2.909999999999999826e-03
2.238999999999999879e-01 2.984000000000000107e-03
2.316999999999999893e-01 3.056000000000000123e-03
2.399000000000000021e-01 3.118999999999999811e-03
2.482999999999999929e-01 3.193999999999999791e-03
2.570000000000000062e-01 3.246999999999999886e-03
2.661000000000000032e-01 3.281000000000000062e-03
2.753999999999999782e-01 3.310000000000000008e-03
2.851000000000000201e-01 3.321999999999999866e-03
2.950999999999999734e-01 3.285999999999999859e-03
3.054999999999999938e-01 3.217999999999999940e-03
3.161999999999999811e-01 3.105999999999999820e-03
3.272999999999999798e-01 2.952000000000000197e-03
3.387999999999999901e-01 2.749999999999999840e-03
3.508000000000000007e-01 2.545999518242564059e-03
3.630999999999999783e-01 2.367998622311572997e-03
3.758000000000000229e-01 2.336991982645985049e-03
3.890000000000000124e-01 2.166945614314148578e-03
4.027000000000000024e-01 3.122485692568574035e-03
4.168999999999999928e-01 3.685581963161921153e-03
4.314999999999999947e-01 4.228547763410800756e-03
4.466999999999999860e-01 4.678631023126660245e-03
4.623999999999999777e-01 4.862211623574200919e-03
4.786000000000000254e-01 4.505050656269091180e-03
4.954999999999999960e-01 3.764825856117606350e-03
5.129000000000000226e-01 5.927342672364783148e-03
5.309000000000000385e-01 6.335999999999999618e-03
5.494999999999999885e-01 6.590999999999999637e-03
5.688999999999999613e-01 6.810999999221774640e-03
5.887999999999999901e-01 6.987999996830644885e-03
6.095000000000000417e-01 7.128999994472189072e-03
6.310000000000000053e-01 7.221999991916372603e-03
6.531000000000000139e-01 7.320999989446678145e-03
6.761000000000000343e-01 7.344999987079444716e-03
6.997999999999999776e-01 7.348999984802936404e-03
7.244000000000000439e-01 7.348999982582883270e-03
7.499000000000000110e-01 7.388999979732575711e-03
7.762000000000000011e-01 7.480999976379150603e-03
8.034999999999999920e-01 7.610999973671022517e-03
8.317999999999999838e-01 7.755999970313114979e-03
8.609999999999999876e-01 8.085999966033817141e-03
8.912999999999999812e-01 8.591999961432460892e-03
9.225999999999999757e-01 9.142999956896677091e-03
9.549999999999999600e-01 9.424999952606236825e-03
9.886000000000000343e-01 9.591999948782674312e-03
1.022999999999999909e+00 9.823999840165166531e-03
1.058999999999999941e+00 1.007999909899735466e-02
1.096000000000000085e+00 1.035999414227406837e-02
1.135000000000000009e+00 1.071995363317711572e-02
1.175000000000000044e+00 1.107963811067958285e-02
1.215999999999999970e+00 1.144807392067168431e-02
1.258999999999999897e+00 1.184010513317369957e-02
1.302999999999999936e+00 1.227289525969633109e-02
1.348999999999999977e+00 1.264198838104721966e-02
1.395999999999999908e+00 1.260865666549676641e-02
1.445000000000000062e+00 1.149062640854023321e-02
1.495999999999999996e+00 9.477290385658818442e-03
1.548999999999999932e+00 1.453548543925606978e-02
1.602999999999999980e+00 1.517005693855675089e-02
1.659999999999999920e+00 1.541724881537772512e-02
1.717999999999999972e+00 1.511893835524726580e-02
1.778000000000000025e+00 1.360309478790821223e-02
1.840999999999999970e+00 1.450894666593248276e-02
1.905000000000000027e+00 1.592000000000000359e-02
1.971999999999999975e+00 1.536000000000000039e-02
2.041999999999999815e+00 1.535999972508064748e-02
2.112999999999999989e+00 1.669999927358340602e-02
2.188000000000000167e+00 1.671999884750831333e-02
2.265000000000000124e+00 1.747999837744588017e-02
2.343999999999999861e+00 1.770999792676855589e-02
2.427000000000000046e+00 1.807999744560394306e-02
2.512000000000000011e+00 1.858999695376166092e-02
2.600000000000000089e+00 1.907999649685809818e-02
2.692000000000000171e+00 1.957999592724374294e-02
2.786000000000000032e+00 2.009999541600878889e-02
2.883999999999999897e+00 2.061999486929458336e-02
2.984999999999999876e+00 2.114999421003598695e-02
3.089999999999999858e+00 2.165999352142117251e-02
3.198999999999999844e+00 2.213999289847309523e-02
3.310999999999999943e+00 2.258999223048760094e-02
3.427999999999999936e+00 2.304999114430439019e-02
3.548000000000000043e+00 2.356998987714629609e-02
3.673000000000000043e+00 2.410993981748900047e-02
3.802000000000000046e+00 2.465964500838391596e-02
3.935999999999999943e+00 2.522809175697203130e-02
4.073999999999999844e+00 2.581080936000880455e-02
4.216999999999999638e+00 2.634945058536301496e-02
4.365000000000000213e+00 2.686093984070235877e-02
4.519000000000000128e+00 2.714961524142658206e-02
4.676999999999999602e+00 2.726749340366041441e-02
4.841999999999999638e+00 2.874951787308702850e-02
5.011999999999999567e+00 2.974746494568067390e-02
5.187999999999999723e+00 3.033999909926815217e-02
5.370000000000000107e+00 3.101999999999999896e-02
5.559000000000000163e+00 3.187999999999999862e-02
5.753999999999999559e+00 3.273000000000000215e-02
5.956999999999999851e+00 3.359999999999999792e-02
6.166000000000000369e+00 3.454999999999999738e-02
6.383000000000000007e+00 3.554000000000000214e-02
6.607000000000000206e+00 3.656999999999999834e-02
6.839000000000000412e+00 3.763999999999999985e-02
7.078999999999999737e+00 3.876999999999999891e-02
7.328000000000000291e+00 3.996000000000000246e-02
7.586000000000000298e+00 4.120999999999999663e-02
7.852000000000000313e+00 4.250000000000000305e-02
8.128000000000000114e+00 4.381999999999999784e-02
8.413999999999999702e+00 4.519000000000000100e-02
8.710000000000000853e+00 4.658999999999999947e-02
9.016000000000000014e+00 4.798000000000000181e-02
9.333000000000000185e+00 4.939000000000000334e-02
9.660999999999999588e+00 5.081000000000000100e-02
1.000000000000000000e+01 5.224000000000000171e-02


==> anc/Relic_Mchi1_MApfactor7.00_Delta0.050_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 2.538999999999999916e-04
1.034999999999999983e-02 2.633000000000000032e-04
1.072000000000000036e-02 2.731000000000000246e-04
1.108999999999999916e-02 2.831999999999999990e-04
1.148000000000000062e-02 2.936999999999999832e-04
1.188999999999999953e-02 3.046999999999999795e-04
1.230000000000000017e-02 3.159999999999999832e-04
1.273999999999999959e-02 3.277999999999999989e-04
1.318000000000000074e-02 3.400000000000000244e-04
1.365000000000000067e-02 3.526000000000000054e-04
1.413000000000000020e-02 3.658000000000000010e-04
1.461999999999999932e-02 3.794000000000000063e-04
1.514000000000000068e-02 3.936000000000000262e-04
1.566999999999999990e-02 4.083000000000000041e-04
1.621999999999999831e-02 4.234999999999999941e-04
1.678999999999999937e-02 4.392999999999999986e-04
1.737999999999999962e-02 4.557000000000000178e-04
1.798999999999999905e-02 4.726999999999999974e-04
1.862000000000000113e-02 4.903999999999999939e-04
1.927999999999999853e-02 5.086999999999999508e-04
1.994999999999999898e-02 5.276999999999999790e-04
2.065000000000000169e-02 5.473999999999999699e-04
2.137999999999999970e-02 5.678999999999999803e-04
2.213000000000000037e-02 5.890000000000000053e-04
2.290999999999999981e-02 6.109999999999999980e-04
2.370999999999999844e-02 6.338000000000000101e-04
2.454999999999999891e-02 6.574999999999999898e-04
2.540999999999999856e-02 6.819999999999999890e-04
2.630000000000000046e-02 7.073999999999999559e-04
2.723000000000000073e-02 7.337999999999999471e-04
2.818000000000000019e-02 7.611999999999999626e-04
2.917000000000000148e-02 7.896000000000000024e-04
3.020000000000000115e-02 8.189999999999999581e-04
3.126000000000000306e-02 8.494999999999999947e-04
3.235999999999999988e-02 8.811000000000000039e-04
3.350000000000000200e-02 9.139999999999999904e-04
3.466999999999999943e-02 9.479999999999999495e-04
3.588999999999999829e-02 9.833999999999999426e-04
3.715000000000000246e-02 1.020000000000000073e-03
3.846000000000000113e-02 1.057999999999999913e-03
3.980999999999999817e-02 1.098000000000000018e-03
4.120999999999999663e-02 1.137999999999999906e-03
4.265999999999999653e-02 1.180999999999999975e-03
4.415999999999999787e-02 1.224000000000000045e-03
4.571000000000000063e-02 1.270000000000000078e-03
4.732000000000000095e-02 1.317000000000000028e-03
4.898000000000000270e-02 1.366000000000000027e-03
5.070000000000000201e-02 1.417000000000000074e-03
5.247999999999999887e-02 1.469999999999999953e-03
5.433000000000000329e-02 1.525000000000000097e-03
5.623000000000000220e-02 1.580999999999999940e-03
5.820999999999999786e-02 1.639999999999999965e-03
6.026000000000000106e-02 1.701000000000000038e-03
6.237000000000000183e-02 1.763999999999999943e-03
6.457000000000000239e-02 1.830000000000000029e-03
6.683000000000000052e-02 1.897999999999999948e-03
6.918000000000000538e-02 1.968000000000000131e-03
7.160999999999999310e-02 2.041999999999999978e-03
7.413000000000000145e-02 2.118000000000000091e-03
7.674000000000000266e-02 2.196000000000000035e-03
7.943000000000000060e-02 2.278000000000000077e-03
8.222000000000000142e-02 2.361999999999999950e-03
8.511000000000000509e-02 2.449999999999999921e-03
8.809999999999999776e-02 2.540000000000000157e-03
9.120000000000000329e-02 2.631999999999999791e-03
9.440999999999999392e-02 2.719000000000000063e-03
9.772000000000000131e-02 2.778999999999999786e-03
1.011999999999999983e-01 2.729000000000000089e-03
1.047000000000000014e-01 2.569000000000000103e-03
1.083999999999999964e-01 2.550000000000000183e-03
1.121999999999999942e-01 2.572000000000000067e-03
1.160999999999999949e-01 2.615000000000000137e-03
1.202000000000000013e-01 2.671999999999999896e-03
1.244999999999999996e-01 2.739000000000000115e-03
1.287999999999999978e-01 2.814000000000000095e-03
1.333999999999999908e-01 2.896000000000000137e-03
1.380000000000000115e-01 2.982999999999999974e-03
1.428999999999999992e-01 3.073999999999999910e-03
1.479000000000000037e-01 3.155999999999999951e-03
1.531000000000000139e-01 3.246999999999999886e-03
1.585000000000000020e-01 3.347999999999999848e-03
1.640999999999999959e-01 3.445000000000000145e-03
1.698000000000000065e-01 3.546000000000000107e-03
1.758000000000000118e-01 3.648999999999999900e-03
1.819999999999999951e-01 3.753999999999999958e-03
1.884000000000000119e-01 3.867000000000000211e-03
1.950000000000000067e-01 3.971999999999999836e-03
2.018000000000000071e-01 4.083999999999999957e-03
2.089000000000000024e-01 4.194999999999999944e-03
2.162999999999999923e-01 4.309999999999999595e-03
2.238999999999999879e-01 4.418000000000000052e-03
2.316999999999999893e-01 4.514999999999999916e-03
2.399000000000000021e-01 4.628000000000000169e-03
2.482999999999999929e-01 4.708000000000000379e-03
2.570000000000000062e-01 4.764000000000000005e-03
2.661000000000000032e-01 4.807999999999999774e-03
2.753999999999999782e-01 4.830000000000000092e-03
2.851000000000000201e-01 4.789999999999999987e-03
2.950999999999999734e-01 4.695999999999999654e-03
3.054999999999999938e-01 4.550000000000000225e-03
3.161999999999999811e-01 4.322999999999999586e-03
3.272999999999999798e-01 4.028999999999999596e-03
3.387999999999999901e-01 3.743999999999999932e-03
3.508000000000000007e-01 3.504998842274622932e-03
3.630999999999999783e-01 3.186994072424155066e-03
3.758000000000000229e-01 3.046967524049994189e-03
3.890000000000000124e-01 4.506623759140509534e-03
4.027000000000000024e-01 5.318307781001784494e-03
4.168999999999999928e-01 6.132437560417073989e-03
4.314999999999999947e-01 6.838905547978004276e-03
4.466999999999999860e-01 7.242844455948548900e-03
4.623999999999999777e-01 6.900260205842837641e-03
4.786000000000000254e-01 5.866473354054450341e-03
4.954999999999999960e-01 5.947047608212554549e-03
5.129000000000000226e-01 9.226000000000001561e-03
5.309000000000000385e-01 9.542000000000000134e-03
5.688999999999999613e-01 1.019999999690011407e-02
5.887999999999999901e-01 1.041999999396499114e-02
6.095000000000000417e-01 1.053999999093405485e-02
6.310000000000000053e-01 1.063999998811822334e-02
6.531000000000000139e-01 1.073999998511053489e-02
6.761000000000000343e-01 1.073999998183262049e-02
6.997999999999999776e-01 1.073999997915313885e-02
7.244000000000000439e-01 1.077999997539892500e-02
7.499000000000000110e-01 1.089999997245983711e-02
7.762000000000000011e-01 1.113999996853900706e-02
8.034999999999999920e-01 1.133999996496092705e-02
8.317999999999999838e-01 1.179999996044914581e-02
8.609999999999999876e-01 1.247999995385656521e-02
8.912999999999999812e-01 1.327999994874510224e-02
9.225999999999999757e-01 1.373999994359899855e-02
9.549999999999999600e-01 1.397999993927074441e-02
9.886000000000000343e-01 1.431999987870277713e-02
1.022999999999999909e+00 1.468999932657194182e-02
1.058999999999999941e+00 1.510999581570029830e-02
1.096000000000000085e+00 1.561997149112955702e-02
1.135000000000000009e+00 1.614971835709265099e-02
1.175000000000000044e+00 1.670839794619755070e-02
1.215999999999999970e+00 1.728149645498647594e-02
1.258999999999999897e+00 1.792759899457024159e-02
1.302999999999999936e+00 1.857684066795593086e-02
1.348999999999999977e+00 1.876969037575272267e-02
1.395999999999999908e+00 1.764254460453308984e-02
1.445000000000000062e+00 1.489918603276373966e-02
1.495999999999999996e+00 1.296474963054204503e-02
1.548999999999999932e+00 2.227375398931127903e-02
1.602999999999999980e+00 2.277772864390869428e-02
1.659999999999999920e+00 2.263235300842508790e-02
1.717999999999999972e+00 2.097778563490625137e-02
1.778000000000000025e+00 1.911547574416765788e-02
1.840999999999999970e+00 2.363000000000000170e-02
1.905000000000000027e+00 2.291999999999999940e-02
1.971999999999999975e+00 2.282999979543823277e-02
2.041999999999999815e+00 2.457999922560615697e-02
2.112999999999999989e+00 2.454999863680142405e-02
2.188000000000000167e+00 2.551999808283756527e-02
2.265000000000000124e+00 2.620999750403985029e-02
2.343999999999999861e+00 2.667999693897939173e-02
2.427000000000000046e+00 2.738999626950261793e-02
2.512000000000000011e+00 2.806999563776247514e-02
2.600000000000000089e+00 2.873999503346368403e-02
2.692000000000000171e+00 2.941999427600876932e-02
2.786000000000000032e+00 3.007999349695789082e-02
2.883999999999999897e+00 3.073999277784005002e-02
2.984999999999999876e+00 3.134999178460282088e-02
3.089999999999999858e+00 3.188999098736092219e-02
3.198999999999999844e+00 3.236999004975531224e-02
3.310999999999999943e+00 3.281998923416843544e-02
3.427999999999999936e+00 3.329998789222340244e-02
3.548000000000000043e+00 3.381995444281931523e-02
3.673000000000000043e+00 3.437972354107133449e-02
3.802000000000000046e+00 3.496843107963425179e-02
3.935999999999999943e+00 3.559215230473803532e-02
4.073999999999999844e+00 3.621393805673995409e-02
4.216999999999999638e+00 3.682188397886581449e-02
4.365000000000000213e+00 3.723566647513561201e-02
4.519000000000000128e+00 3.724408771209232472e-02
4.676999999999999602e+00 3.917107869723377572e-02
4.841999999999999638e+00 3.970977589559721715e-02
5.011999999999999567e+00 4.111121638367259273e-02
5.187999999999999723e+00 4.204999999999999710e-02
5.370000000000000107e+00 4.320000000000000923e-02
5.559000000000000163e+00 4.442000000000000115e-02
5.753999999999999559e+00 4.562999999999999695e-02
5.956999999999999851e+00 4.698000000000000093e-02
6.166000000000000369e+00 4.841000000000000164e-02
6.383000000000000007e+00 4.989999999999999991e-02
6.607000000000000206e+00 5.147000000000000186e-02
6.839000000000000412e+00 5.312999999999999667e-02
7.078999999999999737e+00 5.489999999999999741e-02
7.328000000000000291e+00 5.675000000000000183e-02
7.586000000000000298e+00 5.868000000000000299e-02
7.852000000000000313e+00 6.067999999999999783e-02
8.128000000000000114e+00 6.277000000000000635e-02
8.413999999999999702e+00 6.491000000000000936e-02
8.710000000000000853e+00 6.708000000000001461e-02
9.016000000000000014e+00 6.929000000000000437e-02
9.333000000000000185e+00 7.155999999999999861e-02
9.660999999999999588e+00 7.385999999999999510e-02
1.000000000000000000e+01 7.614999999999999547e-02


==> anc/Relic_Mchi1_MApfactor7.00_Delta0.100_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 3.683000000000000076e-04
1.034999999999999983e-02 3.824000000000000250e-04
1.072000000000000036e-02 3.972000000000000053e-04
1.108999999999999916e-02 4.122999999999999929e-04
1.148000000000000062e-02 4.280999999999999975e-04
1.188999999999999953e-02 4.445000000000000166e-04
1.230000000000000017e-02 4.615999999999999986e-04
1.273999999999999959e-02 4.792999999999999951e-04
1.318000000000000074e-02 4.977000000000000087e-04
1.365000000000000067e-02 5.169000000000000417e-04
1.413000000000000020e-02 5.368000000000000375e-04
1.461999999999999932e-02 5.573999999999999962e-04
1.514000000000000068e-02 5.787999999999999742e-04
1.566999999999999990e-02 6.009000000000000235e-04
1.621999999999999831e-02 6.239999999999999887e-04
1.678999999999999937e-02 6.480000000000000300e-04
1.737999999999999962e-02 6.729000000000000389e-04
1.798999999999999905e-02 6.987000000000000155e-04
1.862000000000000113e-02 7.255999999999999646e-04
1.927999999999999853e-02 7.535000000000000465e-04
1.994999999999999898e-02 7.826999999999999973e-04
2.065000000000000169e-02 8.126999999999999676e-04
2.137999999999999970e-02 8.438999999999999670e-04
2.213000000000000037e-02 8.764000000000000522e-04
2.290999999999999981e-02 9.100000000000000016e-04
2.370999999999999844e-02 9.449999999999999850e-04
2.454999999999999891e-02 9.813000000000000542e-04
2.540999999999999856e-02 1.018999999999999941e-03
2.630000000000000046e-02 1.057999999999999913e-03
2.723000000000000073e-02 1.098999999999999934e-03
2.818000000000000019e-02 1.141000000000000087e-03
2.917000000000000148e-02 1.185000000000000072e-03
3.020000000000000115e-02 1.229999999999999974e-03
3.126000000000000306e-02 1.276999999999999923e-03
3.235999999999999988e-02 1.325999999999999922e-03
3.350000000000000200e-02 1.376999999999999969e-03
3.466999999999999943e-02 1.430000000000000064e-03
3.588999999999999829e-02 1.484999999999999992e-03
3.715000000000000246e-02 1.541999999999999968e-03
3.846000000000000113e-02 1.600999999999999993e-03
3.980999999999999817e-02 1.662000000000000066e-03
4.120999999999999663e-02 1.726000000000000104e-03
4.265999999999999653e-02 1.791999999999999973e-03
4.415999999999999787e-02 1.861000000000000024e-03
4.571000000000000063e-02 1.931999999999999907e-03
4.732000000000000095e-02 2.007000000000000103e-03
4.898000000000000270e-02 2.083999999999999915e-03
5.070000000000000201e-02 2.162999999999999992e-03
5.247999999999999887e-02 2.246000000000000166e-03
5.433000000000000329e-02 2.333000000000000004e-03
5.623000000000000220e-02 2.420999999999999975e-03
5.820999999999999786e-02 2.514000000000000175e-03
6.026000000000000106e-02 2.609999999999999907e-03
6.237000000000000183e-02 2.710000000000000169e-03
6.457000000000000239e-02 2.814000000000000095e-03
6.683000000000000052e-02 2.922000000000000118e-03
6.918000000000000538e-02 3.033999999999999805e-03
7.160999999999999310e-02 3.150000000000000022e-03
7.413000000000000145e-02 3.271000000000000036e-03
7.674000000000000266e-02 3.396000000000000147e-03
7.943000000000000060e-02 3.526000000000000054e-03
8.222000000000000142e-02 3.661000000000000192e-03
8.511000000000000509e-02 3.799999999999999992e-03
8.809999999999999776e-02 3.943000000000000324e-03
9.120000000000000329e-02 4.081999999999999691e-03
9.440999999999999392e-02 4.189000000000000015e-03
9.772000000000000131e-02 4.171000000000000228e-03
1.011999999999999983e-01 3.926999999999999935e-03
1.047000000000000014e-01 3.872000000000000008e-03
1.083999999999999964e-01 3.899000000000000122e-03
1.121999999999999942e-01 3.963000000000000377e-03
1.160999999999999949e-01 4.049999999999999781e-03
1.202000000000000013e-01 4.152999999999999574e-03
1.244999999999999996e-01 4.269000000000000225e-03
1.287999999999999978e-01 4.396999999999999867e-03
1.333999999999999908e-01 4.536000000000000101e-03
1.380000000000000115e-01 4.675999999999999601e-03
1.428999999999999992e-01 4.805000000000000243e-03
1.479000000000000037e-01 4.956000000000000336e-03
1.531000000000000139e-01 5.109999999999999959e-03
1.585000000000000020e-01 5.266999999999999980e-03
1.640999999999999959e-01 5.426000000000000267e-03
1.698000000000000065e-01 5.589000000000000218e-03
1.758000000000000118e-01 5.762999999999999894e-03
1.819999999999999951e-01 5.936999999999999569e-03
1.884000000000000119e-01 6.106000000000000316e-03
1.950000000000000067e-01 6.285999999999999921e-03
2.018000000000000071e-01 6.466000000000000393e-03
2.089000000000000024e-01 6.655999999999999590e-03
2.162999999999999923e-01 6.827999999999999868e-03
2.238999999999999879e-01 6.989999999999999686e-03
2.316999999999999893e-01 7.164000000000000229e-03
2.399000000000000021e-01 7.314000000000000189e-03
2.482999999999999929e-01 7.418000000000000115e-03
2.570000000000000062e-01 7.491000000000000263e-03
2.661000000000000032e-01 7.550000000000000287e-03
2.753999999999999782e-01 7.524999999999999571e-03
2.851000000000000201e-01 7.396999999999999929e-03
2.950999999999999734e-01 7.165000000000000362e-03
3.054999999999999938e-01 6.856000000000000115e-03
3.161999999999999811e-01 6.437000000000000013e-03
3.272999999999999798e-01 5.961000000000000153e-03
3.387999999999999901e-01 5.601000000000000076e-03
3.508000000000000007e-01 5.044995595412623754e-03
3.630999999999999783e-01 5.263973989751723204e-03
3.758000000000000229e-01 6.706715868445305498e-03
3.890000000000000124e-01 8.085817659414440070e-03
4.027000000000000024e-01 9.388647703495905592e-03
4.168999999999999928e-01 1.060820762397125631e-02
4.314999999999999947e-01 1.141807504082508785e-02
4.466999999999999860e-01 1.133271909720291043e-02
4.623999999999999777e-01 9.911595970032717820e-03
4.786000000000000254e-01 8.439866327646775024e-03
4.954999999999999960e-01 1.447000000000000022e-02
5.129000000000000226e-01 1.498000000000000026e-02
5.309000000000000385e-01 1.566999999999999990e-02
5.688999999999999613e-01 1.647999999301589386e-02
5.887999999999999901e-01 1.671999998894579606e-02
6.095000000000000417e-01 1.693999998499734483e-02
6.310000000000000053e-01 1.709999998093110485e-02
6.531000000000000139e-01 1.713999997705207765e-02
6.761000000000000343e-01 1.713999997362266117e-02
6.997999999999999776e-01 1.714999996998361337e-02
7.244000000000000439e-01 1.733999996606691921e-02
7.499000000000000110e-01 1.770999996177761993e-02
7.762000000000000011e-01 1.795999995711642164e-02
8.034999999999999920e-01 1.857999995206498223e-02
8.317999999999999838e-01 1.961999994574236544e-02
8.609999999999999876e-01 2.095999993832647554e-02
8.912999999999999812e-01 2.183999993089471778e-02
9.225999999999999757e-01 2.240999992667293272e-02
9.549999999999999600e-01 2.284999990929255376e-02
9.886000000000000343e-01 2.344999947584951519e-02
1.022999999999999909e+00 2.411999681520865524e-02
1.058999999999999941e+00 2.492997762062481096e-02
1.096000000000000085e+00 2.580976945288707483e-02
1.135000000000000009e+00 2.671861030797792122e-02
1.175000000000000044e+00 2.765223162300272514e-02
1.215999999999999970e+00 2.870056015343826206e-02
1.258999999999999897e+00 2.985987547303137896e-02
1.302999999999999936e+00 3.055408719724927655e-02
1.348999999999999977e+00 2.953480827241558235e-02
1.395999999999999908e+00 2.581525556185297263e-02
1.445000000000000062e+00 2.109811172238981042e-02
1.495999999999999996e+00 3.596750237051779542e-02
1.548999999999999932e+00 3.696945765181465504e-02
1.602999999999999980e+00 3.723118419249651923e-02
1.659999999999999920e+00 3.532281195344446484e-02
1.717999999999999972e+00 3.078951385571299451e-02
1.778000000000000025e+00 3.858000000000000318e-02
1.840999999999999970e+00 3.719999999999999696e-02
1.905000000000000027e+00 3.653999994712898297e-02
1.971999999999999975e+00 3.907999919061808103e-02
2.041999999999999815e+00 4.072999832323247194e-02
2.112999999999999989e+00 4.186999747609446154e-02
2.188000000000000167e+00 4.295999669470094984e-02
2.265000000000000124e+00 4.363999591320498472e-02
2.343999999999999861e+00 4.476999508485991069e-02
2.427000000000000046e+00 4.586999410367044450e-02
2.512000000000000011e+00 4.690999306147337899e-02
2.600000000000000089e+00 4.794999203831934453e-02
2.692000000000000171e+00 4.896999097430297654e-02
2.786000000000000032e+00 4.994998970066453353e-02
2.883999999999999897e+00 5.085998846525749406e-02
2.984999999999999876e+00 5.163998721191175728e-02
3.089999999999999858e+00 5.230998586206863504e-02
3.198999999999999844e+00 5.288998439569101567e-02
3.310999999999999943e+00 5.344998278577655498e-02
3.427999999999999936e+00 5.401996234173219585e-02
3.548000000000000043e+00 5.463976469101814587e-02
3.673000000000000043e+00 5.535864936095102884e-02
3.802000000000000046e+00 5.619285491057691290e-02
3.935999999999999943e+00 5.708528719497992648e-02
4.073999999999999844e+00 5.798037700663149357e-02
4.216999999999999638e+00 5.876134344022715394e-02
4.365000000000000213e+00 5.893084228417563852e-02
4.519000000000000128e+00 6.169195228460392505e-02
4.676999999999999602e+00 6.260146042413490541e-02
4.841999999999999638e+00 6.486831461750468264e-02
5.011999999999999567e+00 6.625999973699268908e-02
5.187999999999999723e+00 6.815000000000000224e-02
5.370000000000000107e+00 7.022000000000000464e-02
5.559000000000000163e+00 7.226000000000000478e-02
5.753999999999999559e+00 7.451000000000002066e-02
5.956999999999999851e+00 7.692000000000001614e-02
6.166000000000000369e+00 7.947000000000001285e-02
6.383000000000000007e+00 8.214000000000001855e-02
6.607000000000000206e+00 8.496000000000000774e-02
6.839000000000000412e+00 8.796000000000001040e-02
7.078999999999999737e+00 9.111000000000001042e-02
7.328000000000000291e+00 9.439000000000002943e-02
7.586000000000000298e+00 9.780000000000002580e-02


==> anc/Relic_Mchi1_MApfactor7.00_Delta0.200_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 8.463000000000000253e-04
1.034999999999999983e-02 8.806000000000000459e-04
1.072000000000000036e-02 9.162999999999999921e-04
1.108999999999999916e-02 9.535000000000000290e-04
1.148000000000000062e-02 9.921999999999999396e-04
1.188999999999999953e-02 1.033000000000000064e-03
1.230000000000000017e-02 1.074000000000000085e-03
1.273999999999999959e-02 1.118000000000000070e-03
1.318000000000000074e-02 1.164000000000000104e-03
1.365000000000000067e-02 1.211000000000000054e-03
1.413000000000000020e-02 1.260000000000000052e-03
1.461999999999999932e-02 1.311000000000000099e-03
1.514000000000000068e-02 1.363999999999999978e-03
1.566999999999999990e-02 1.420000000000000038e-03
1.621999999999999831e-02 1.477999999999999930e-03
1.678999999999999937e-02 1.538000000000000088e-03
1.737999999999999962e-02 1.600999999999999993e-03
1.798999999999999905e-02 1.665999999999999946e-03
1.862000000000000113e-02 1.734000000000000081e-03
1.927999999999999853e-02 1.804000000000000048e-03
1.994999999999999898e-02 1.877999999999999895e-03
2.065000000000000169e-02 1.954000000000000008e-03
2.137999999999999970e-02 2.033999999999999784e-03
2.213000000000000037e-02 2.115999999999999825e-03
2.290999999999999981e-02 2.203000000000000097e-03
2.370999999999999844e-02 2.292000000000000200e-03
2.454999999999999891e-02 2.384999999999999967e-03
2.540999999999999856e-02 2.481999999999999831e-03
2.630000000000000046e-02 2.582999999999999793e-03
2.723000000000000073e-02 2.687999999999999851e-03
2.818000000000000019e-02 2.797000000000000007e-03
2.917000000000000148e-02 2.910999999999999959e-03
3.020000000000000115e-02 3.030000000000000141e-03
3.126000000000000306e-02 3.152999999999999987e-03
3.235999999999999988e-02 3.281000000000000062e-03
3.350000000000000200e-02 3.413999999999999934e-03
3.466999999999999943e-02 3.553000000000000169e-03
3.588999999999999829e-02 3.697999999999999898e-03
3.715000000000000246e-02 3.847999999999999858e-03
3.846000000000000113e-02 4.004999999999999880e-03
3.980999999999999817e-02 4.167999999999999830e-03
4.120999999999999663e-02 4.336999999999999710e-03
4.265999999999999653e-02 4.513999999999999783e-03
4.415999999999999787e-02 4.696999999999999786e-03
4.571000000000000063e-02 4.887999999999999984e-03
4.732000000000000095e-02 5.086000000000000243e-03
4.898000000000000270e-02 5.292999999999999962e-03
5.070000000000000201e-02 5.507999999999999875e-03
5.247999999999999887e-02 5.732000000000000116e-03
5.433000000000000329e-02 5.964999999999999816e-03
5.623000000000000220e-02 6.206999999999999844e-03
5.820999999999999786e-02 6.459000000000000331e-03
6.026000000000000106e-02 6.721000000000000411e-03
6.237000000000000183e-02 6.994000000000000217e-03
6.457000000000000239e-02 7.277999999999999747e-03
6.683000000000000052e-02 7.572999999999999871e-03
6.918000000000000538e-02 7.881000000000000852e-03
7.160999999999999310e-02 8.200999999999999956e-03
7.413000000000000145e-02 8.533999999999999919e-03
7.674000000000000266e-02 8.880000000000000740e-03
7.943000000000000060e-02 9.239999999999999949e-03
8.222000000000000142e-02 9.610999999999999752e-03
8.511000000000000509e-02 9.990000000000000616e-03
8.809999999999999776e-02 1.034000000000000023e-02
9.120000000000000329e-02 1.055000000000000035e-02
9.440999999999999392e-02 1.030000000000000013e-02
9.772000000000000131e-02 9.808000000000000745e-03
1.011999999999999983e-01 9.797000000000000153e-03
1.047000000000000014e-01 9.929000000000000326e-03
1.083999999999999964e-01 1.013999999999999971e-02
1.121999999999999942e-01 1.039999999999999952e-02
1.160999999999999949e-01 1.069999999999999944e-02
1.202000000000000013e-01 1.102999999999999987e-02
1.244999999999999996e-01 1.140000000000000041e-02
1.287999999999999978e-01 1.176999999999999921e-02
1.333999999999999908e-01 1.217999999999999985e-02
1.380000000000000115e-01 1.254000000000000080e-02
1.428999999999999992e-01 1.294999999999999971e-02
1.479000000000000037e-01 1.339000000000000086e-02
1.531000000000000139e-01 1.382000000000000069e-02
1.585000000000000020e-01 1.427999999999999929e-02
1.640999999999999959e-01 1.473999999999999963e-02
1.698000000000000065e-01 1.521999999999999915e-02
1.758000000000000118e-01 1.572000000000000133e-02
1.819999999999999951e-01 1.619999999999999912e-02
1.884000000000000119e-01 1.670999999999999916e-02
1.950000000000000067e-01 1.721999999999999920e-02
2.018000000000000071e-01 1.774999999999999842e-02
2.089000000000000024e-01 1.823999999999999927e-02
2.162999999999999923e-01 1.871000000000000094e-02
2.238999999999999879e-01 1.923000000000000057e-02
2.316999999999999893e-01 1.960999999999999896e-02
2.399000000000000021e-01 1.989000000000000143e-02
2.482999999999999929e-01 2.014000000000000165e-02
2.570000000000000062e-01 2.026000000000000023e-02
2.661000000000000032e-01 2.011999999999999900e-02
2.753999999999999782e-01 1.975999999999999979e-02
2.851000000000000201e-01 1.915999999999999995e-02
2.950999999999999734e-01 1.821000000000000049e-02
3.054999999999999938e-01 1.695999999999999938e-02
3.161999999999999811e-01 1.583999999999999991e-02
3.272999999999999798e-01 1.497000000000000067e-02
3.387999999999999901e-01 1.346999999999999933e-02
3.508000000000000007e-01 1.381987956095108612e-02
3.630999999999999783e-01 1.993850847578887767e-02
3.758000000000000229e-01 2.348923998888925377e-02
3.890000000000000124e-01 2.708189131912125749e-02
4.027000000000000024e-01 3.018725763349631649e-02
4.168999999999999928e-01 3.186899203127323971e-02
4.314999999999999947e-01 3.027555845567575857e-02
4.466999999999999860e-01 2.555061934130793341e-02
4.623999999999999777e-01 2.750868934799600984e-02
4.786000000000000254e-01 4.077999999999999681e-02
4.954999999999999960e-01 4.232000000000000345e-02
5.129000000000000226e-01 4.403999999924201186e-02
5.309000000000000385e-01 4.524999999129070138e-02
5.494999999999999885e-01 4.622999998350942052e-02
5.688999999999999613e-01 4.689999997604057946e-02
5.887999999999999901e-01 4.746999996738284627e-02
6.095000000000000417e-01 4.787999995957119281e-02
6.310000000000000053e-01 4.799999995188449636e-02
6.531000000000000139e-01 4.811999994400541908e-02
6.761000000000000343e-01 4.841999993541195452e-02
6.997999999999999776e-01 4.915999992654827150e-02
7.244000000000000439e-01 5.027999991686608189e-02
7.499000000000000110e-01 5.141999990686241945e-02
7.762000000000000011e-01 5.372999989354062395e-02
8.034999999999999920e-01 5.705999987808169777e-02
8.317999999999999838e-01 6.062999986332394398e-02
8.609999999999999876e-01 6.265999984832355818e-02
8.912999999999999812e-01 6.392999983996497382e-02
9.225999999999999757e-01 6.567999962993766039e-02
9.549999999999999600e-01 6.753999780414300658e-02
9.886000000000000343e-01 6.966998614911697196e-02
1.022999999999999909e+00 7.218990580293585535e-02
1.058999999999999941e+00 7.482899452060746970e-02
1.096000000000000085e+00 7.754420219814622817e-02
1.135000000000000009e+00 8.044718139106890598e-02
1.175000000000000044e+00 8.371700153307896908e-02
1.215999999999999970e+00 8.702790853580266717e-02
1.258999999999999897e+00 8.804668307694756002e-02
1.302999999999999936e+00 8.280064336476131159e-02
1.348999999999999977e+00 6.932549432342734186e-02


==> anc/Relic_Mchi1_MApfactor7.00_Delta0.300_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 2.011000000000000201e-03
1.034999999999999983e-02 2.096999999999999906e-03
1.072000000000000036e-02 2.186000000000000009e-03
1.108999999999999916e-02 2.279000000000000210e-03
1.148000000000000062e-02 2.376000000000000074e-03
1.188999999999999953e-02 2.477000000000000035e-03
1.230000000000000017e-02 2.582999999999999793e-03
1.273999999999999959e-02 2.693000000000000081e-03
1.318000000000000074e-02 2.808000000000000166e-03
1.365000000000000067e-02 2.928000000000000047e-03
1.413000000000000020e-02 3.053000000000000158e-03
1.461999999999999932e-02 3.184000000000000198e-03
1.514000000000000068e-02 3.320000000000000034e-03
1.566999999999999990e-02 3.461999999999999800e-03
1.621999999999999831e-02 3.609999999999999928e-03
1.678999999999999937e-02 3.763999999999999985e-03
1.737999999999999962e-02 3.924999999999999670e-03
1.798999999999999905e-02 4.093000000000000284e-03
1.862000000000000113e-02 4.268000000000000092e-03
1.927999999999999853e-02 4.451000000000000095e-03
1.994999999999999898e-02 4.641000000000000160e-03
2.065000000000000169e-02 4.839000000000000419e-03
2.137999999999999970e-02 5.046000000000000138e-03
2.213000000000000037e-02 5.262000000000000184e-03
2.290999999999999981e-02 5.486999999999999690e-03
2.370999999999999844e-02 5.721000000000000391e-03
2.454999999999999891e-02 5.965999999999999949e-03
2.540999999999999856e-02 6.220999999999999967e-03
2.630000000000000046e-02 6.490000000000000109e-03
2.723000000000000073e-02 6.765000000000000180e-03
2.818000000000000019e-02 7.054000000000000374e-03
2.917000000000000148e-02 7.355999999999999692e-03
3.020000000000000115e-02 7.669999999999999735e-03
3.126000000000000306e-02 7.997999999999999901e-03
3.235999999999999988e-02 8.340999999999999456e-03
3.350000000000000200e-02 8.696999999999999870e-03
3.466999999999999943e-02 9.069000000000000672e-03
3.588999999999999829e-02 9.456000000000000863e-03
3.715000000000000246e-02 9.860999999999999974e-03
3.846000000000000113e-02 1.027999999999999921e-02
3.980999999999999817e-02 1.072000000000000036e-02
4.120999999999999663e-02 1.118000000000000070e-02
4.265999999999999653e-02 1.166000000000000023e-02
4.415999999999999787e-02 1.216000000000000067e-02
4.571000000000000063e-02 1.268000000000000030e-02
4.732000000000000095e-02 1.322000000000000085e-02
4.898000000000000270e-02 1.378000000000000058e-02
5.070000000000000201e-02 1.437000000000000083e-02
5.247999999999999887e-02 1.498999999999999985e-02
5.433000000000000329e-02 1.563000000000000153e-02
5.623000000000000220e-02 1.628999999999999893e-02
5.820999999999999786e-02 1.699000000000000163e-02
6.026000000000000106e-02 1.771999999999999964e-02
6.237000000000000183e-02 1.847000000000000031e-02
6.457000000000000239e-02 1.925999999999999934e-02
6.683000000000000052e-02 2.008000000000000063e-02
6.918000000000000538e-02 2.093000000000000069e-02
7.160999999999999310e-02 2.182999999999999871e-02
7.413000000000000145e-02 2.275999999999999898e-02
7.674000000000000266e-02 2.373000000000000109e-02
7.943000000000000060e-02 2.472999999999999851e-02
8.222000000000000142e-02 2.573999999999999899e-02
8.511000000000000509e-02 2.665000000000000008e-02
8.809999999999999776e-02 2.701999999999999888e-02
9.120000000000000329e-02 2.593000000000000166e-02
9.440999999999999392e-02 2.515999999999999834e-02
9.772000000000000131e-02 2.532999999999999835e-02
1.011999999999999983e-01 2.577000000000000124e-02
1.047000000000000014e-01 2.639999999999999986e-02
1.083999999999999964e-01 2.716000000000000011e-02
1.121999999999999942e-01 2.801999999999999977e-02
1.160999999999999949e-01 2.895999999999999963e-02
1.202000000000000013e-01 2.997999999999999970e-02
1.244999999999999996e-01 3.101999999999999896e-02
1.287999999999999978e-01 3.205000000000000210e-02
1.333999999999999908e-01 3.318000000000000116e-02
1.380000000000000115e-01 3.432999999999999940e-02
1.428999999999999992e-01 3.556000000000000133e-02
1.479000000000000037e-01 3.678000000000000019e-02
1.531000000000000139e-01 3.805000000000000049e-02
1.585000000000000020e-01 3.937999999999999834e-02
1.640999999999999959e-01 4.071000000000000313e-02
1.698000000000000065e-01 4.211000000000000160e-02
1.758000000000000118e-01 4.351000000000000006e-02
1.819999999999999951e-01 4.497000000000000303e-02
1.884000000000000119e-01 4.646000000000000130e-02
1.950000000000000067e-01 4.789999999999999813e-02
2.018000000000000071e-01 4.927000000000000129e-02
2.089000000000000024e-01 5.066999999999999976e-02
2.162999999999999923e-01 5.208999999999999742e-02
2.238999999999999879e-01 5.313999999999999974e-02
2.316999999999999893e-01 5.396000000000000102e-02
2.399000000000000021e-01 5.473999999999999699e-02
2.482999999999999929e-01 5.498999999999999722e-02
2.570000000000000062e-01 5.448999999999999677e-02
2.661000000000000032e-01 5.340000000000000302e-02
2.753999999999999782e-01 5.163999999999999840e-02
2.851000000000000201e-01 4.900000000000000189e-02
2.950999999999999734e-01 4.555000000000000021e-02
3.054999999999999938e-01 4.272999999999999715e-02
3.161999999999999811e-01 4.057999999999999802e-02
3.272999999999999798e-01 4.046000000000000291e-02
3.387999999999999901e-01 4.347999999999999782e-02
3.508000000000000007e-01 5.778311508181724343e-02
3.630999999999999783e-01 6.798138110596381456e-02
3.758000000000000229e-01 7.771957034942975073e-02
3.890000000000000124e-01 8.561419720494164998e-02
4.027000000000000024e-01 8.848341855446512083e-02


==> anc/Relic_Mchi1_MApfactor7.00_Delta0.400_alphaD0.10.dat <==
# mchi1 [GeV], epsilon
1.000000000000000021e-02 4.767000000000000404e-03
1.034999999999999983e-02 4.977999999999999786e-03
1.072000000000000036e-02 5.198999999999999629e-03
1.108999999999999916e-02 5.429999999999999931e-03
1.148000000000000062e-02 5.670999999999999826e-03
1.188999999999999953e-02 5.923000000000000313e-03
1.230000000000000017e-02 6.189000000000000057e-03
1.273999999999999959e-02 6.464000000000000128e-03
1.318000000000000074e-02 6.752000000000000189e-03
1.365000000000000067e-02 7.053000000000000241e-03
1.413000000000000020e-02 7.368000000000000417e-03
1.461999999999999932e-02 7.696999999999999849e-03
1.514000000000000068e-02 8.040999999999999537e-03
1.566999999999999990e-02 8.399999999999999481e-03
1.621999999999999831e-02 8.776000000000000814e-03
1.678999999999999937e-02 9.168000000000000801e-03
1.737999999999999962e-02 9.577000000000000443e-03
1.798999999999999905e-02 1.000000000000000021e-02
1.862000000000000113e-02 1.044999999999999922e-02
1.927999999999999853e-02 1.091999999999999915e-02
1.994999999999999898e-02 1.141000000000000000e-02
2.065000000000000169e-02 1.192000000000000004e-02
2.137999999999999970e-02 1.244999999999999926e-02
2.213000000000000037e-02 1.301000000000000073e-02
2.290999999999999981e-02 1.358999999999999965e-02
2.370999999999999844e-02 1.420000000000000082e-02
2.454999999999999891e-02 1.482999999999999943e-02
2.540999999999999856e-02 1.549999999999999989e-02
2.630000000000000046e-02 1.618999999999999953e-02
2.723000000000000073e-02 1.691000000000000142e-02
2.818000000000000019e-02 1.767000000000000168e-02
2.917000000000000148e-02 1.847000000000000031e-02
3.020000000000000115e-02 1.929000000000000159e-02
3.126000000000000306e-02 2.015000000000000124e-02
3.235999999999999988e-02 2.104999999999999927e-02
3.350000000000000200e-02 2.198999999999999913e-02
3.466999999999999943e-02 2.297000000000000083e-02
3.588999999999999829e-02 2.400000000000000050e-02
3.715000000000000246e-02 2.506999999999999854e-02
3.846000000000000113e-02 2.619000000000000147e-02
3.980999999999999817e-02 2.736999999999999850e-02
4.120999999999999663e-02 2.859000000000000083e-02
4.265999999999999653e-02 2.987000000000000072e-02
4.415999999999999787e-02 3.119999999999999857e-02
4.571000000000000063e-02 3.259999999999999704e-02
4.732000000000000095e-02 3.404999999999999694e-02
4.898000000000000270e-02 3.556999999999999745e-02
5.070000000000000201e-02 3.715999999999999859e-02
5.247999999999999887e-02 3.880999999999999728e-02
5.433000000000000329e-02 4.053999999999999965e-02
5.623000000000000220e-02 4.234999999999999876e-02
5.820999999999999786e-02 4.422999999999999848e-02
6.026000000000000106e-02 4.619999999999999801e-02
6.237000000000000183e-02 4.825000000000000122e-02
6.457000000000000239e-02 5.038999999999999729e-02
6.683000000000000052e-02 5.263000000000000317e-02
6.918000000000000538e-02 5.496000000000000191e-02
7.160999999999999310e-02 5.741999999999999882e-02
7.413000000000000145e-02 5.997000000000000247e-02
7.674000000000000266e-02 6.260000000000000286e-02
7.943000000000000060e-02 6.521000000000000407e-02
8.222000000000000142e-02 6.747999999999999832e-02
8.511000000000000509e-02 6.798999999999999488e-02
8.809999999999999776e-02 6.454999999999999627e-02
9.120000000000000329e-02 6.368000000000000049e-02
9.440999999999999392e-02 6.440999999999999504e-02
9.772000000000000131e-02 6.579000000000000126e-02
1.011999999999999983e-01 6.758000000000000118e-02
1.047000000000000014e-01 6.968000000000000582e-02
1.083999999999999964e-01 7.202999999999999681e-02
1.121999999999999942e-01 7.459000000000000352e-02
1.160999999999999949e-01 7.735000000000000209e-02
1.202000000000000013e-01 8.011999999999999678e-02
1.244999999999999996e-01 8.293999999999999984e-02
1.287999999999999978e-01 8.595999999999999475e-02
1.333999999999999908e-01 8.909000000000000252e-02
1.380000000000000115e-01 9.235999999999999766e-02
1.428999999999999992e-01 9.564999999999999891e-02
1.479000000000000037e-01 9.908000000000000140e-02

